Practical Verifiable In-network Filtering for DDoS defense

In light of ever-increasing scale and sophistication of modern DDoS attacks, it is time to revisit in-network filtering or the idea of empowering DDoS victims to install in-network traffic filters in the upstream transit networks. Recent proposals show that filtering DDoS traffic at a handful of large transit networks can handle volumetric DDoS attacks effectively. However, the innetwork filtering primitive can also be misused. Transit networks can use the in-network filtering service as an excuse for any arbitrary packet drops made for their own benefit. For example, transit networks may intentionally execute filtering services poorly or unfairly to discriminate their competing neighbor ASes while claiming that they drop packets for the sake of DDoS defense. We argue that it is due to the lack of verifiable filtering - i.e., no one can check if a transit network executes the filter rules correctly as requested by the DDoS victims. To make in-network filtering a more robust defense primitive, in this paper, we propose a verifiable in-network filtering, called VIF, that exploits emerging hardware-based trusted execution environments (TEEs) and offers filtering verifiability to DDoS victims and neighbor ASes. Our proof of concept demonstrates that a VIF filter implementation on commodity servers with TEE support can handle traffic at line rate (e.g., 10 Gb/s) and execute up to 3,000 filter rules. We show that VIF can easily scale to handle larger traffic volume (e.g., 500 Gb/s) and more complex filtering operations (e.g., 150,000 filter rules) by parallelizing the TEE-based filters. As a practical deployment model, we suggest that Internet exchange points (IXPs) are the ideal candidates for the early adopters of our verifiable filters due to their central locations and flexible software-defined architecture.

==> figures/attack_cost_analysis.py <==
#!/usr/bin/env python3

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

plt.figure(figsize=(6, 2.2))

plt.style.use('seaborn-paper')
print('Available Themes\n', plt.style.available)

attack1_name = 'PF'
attack2_name = 'CBS'

attack2_label_str = lambda a, c: r'{} ($|C| = {}$)'.format(a, c)

H = np.arange(16, 60, 1)
plt.plot(H, 2**H, label=attack1_name)
for C in [10, 100, 1000]:
    plt.plot(H, H*C + C, label=attack2_label_str(attack2_name, C))

plt.yscale("log")
plt.xlabel(r'$H$')
plt.ylabel('# of flooding-and-measuring\n(log scale)')
plt.legend()
plt.text(44, 10**15, r'$2^H$')
plt.text(40, 10**6, r'$(H + 1)|C|$')
plt.tight_layout()

pp = PdfPages('attack_cost_analysis.pdf')
pp.savefig()
pp.close()



==> figures/barchart_pps.py <==
#!/usr/bin/env python3
"""
========
Barchart
========

A bar plot with errorbars and height labels on individual bars
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

N = 6
native_means = (14860237, 8441320, 4528374, 2344879, 1197079, 822474)
# native_std = (1, 1, 1, 1, 1, 1)

ind = np.arange(N)  # the x locations for the groups
width = 0.25       # the width of the bars

# plt.figure(figsize=plt.figaspect(0.5)

fig, ax = plt.subplots(figsize=(6, 2.5))
rects1 = ax.bar(ind, native_means, width, color='#DCDCDC', linewidth=1, edgecolor='k')

naive_means = (6387322, 6073709, 4515876, 2347586, 1196906, 822127)
# naive_std = (3, 5, 2, 3, 3, 3)
rects2 = ax.bar(ind + width, naive_means, width, color='#A9A9A9', linewidth=1,  edgecolor='k')

light_means = (12016069, 8434759, 4528040, 2348902, 1196944, 821704)
# light_std = (1, 2, 3, 4, 5, 6)
rects3 = ax.bar(ind + width + width, light_means, width, color='#000000', linewidth=1,  edgecolor='k')

def mpps(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x/1000000)

formatter = FuncFormatter(mpps)

# add some text for labels, title and axes ticks
ax.set_ylabel('Throughput (Mpps)')
ax.set_xlabel('Packet Size (bytes)')
ax.yaxis.set_major_formatter(formatter)
#ax.set_title('Scores by group and gender')
#ax.set_ylim(1, 10)
ax.set_xticks(ind + 2 * width / 2)
ax.set_xticklabels(('64', '128', '256', '512', '1024', '1500'))

ax.legend((rects1[0], rects2[0], rects3[0]), ('Native (no SGX)', 'SGX with full packet copy', 'SGX with near zero copy'))

ax.set_axisbelow(True)
ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
                '%d' % int(height),
                ha='center', va='bottom')

# autolabel(rects1)
# autolabel(rects2)
# autolabel(rects3)
# print(matplotlib.__version__)
# ax.autoscale_view(True,True,True)
plt.tight_layout()
# plt.show()
pp = PdfPages('throughput_pps.pdf')
pp.savefig(fig)
pp.close()


==> figures/barchart_throughtput.py <==
#!/usr/bin/env python3
"""
========
Barchart
========

A bar plot with errorbars and height labels on individual bars
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

N = 6
native_means = (9986, 9994, 9998, 9979, 9997, 10001)
# native_std = (1, 1, 1, 1, 1, 1)

ind = np.arange(N)  # the x locations for the groups
width = 0.26       # the width of the bars

fig, ax = plt.subplots(figsize=(6, 2.5))
rects1 = ax.bar(ind, native_means, width, color='#DCDCDC', linewidth=1, edgecolor='k')

naive_means = (4292, 7191, 9971, 9991, 9996, 9997)
# naive_std = (3, 5, 2, 3, 3, 3)
rects2 = ax.bar(ind + width, naive_means, width, color='#A9A9A9', linewidth=1,  edgecolor='k')

light_means = (8074, 9986, 9997, 9996, 9996, 9991)
# light_std = (1, 2, 3, 4, 5, 6)
rects3 = ax.bar(ind + width + width, light_means, width, color='#000000', linewidth=1,  edgecolor='k')

def gbps(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x/1000)

formatter = FuncFormatter(gbps)

# add some text for labels, title and axes ticks
ax.set_ylabel('Throughput (Gbps)')
#ax.set_title('Scores by group and gender')
# ax.set_ylim([1, 10])
ax.yaxis.set_major_formatter(formatter)
ax.set_xlabel('Packet Size (bytes)')
ax.set_xticks(ind + 2 * width / 2)
ax.set_xticklabels(('64', '128', '256', '512', '1024', '1500'))
ax.legend((rects1[0], rects2[0], rects3[0]), ('Native (no SGX)', 'SGX with full packet copy', 'SGX with near zero copy'), loc=4)
# ax.ticklabel_format(style='sci', axis='y', scilimits=(3,4))

ax.set_axisbelow(True)
ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
                '%d' % int(height),
                ha='center', va='bottom')

# autolabel(rects1)
# autolabel(rects2)
# autolabel(rects3)
plt.tight_layout()
# plt.show()
pp = PdfPages('throughput_bps.pdf')
pp.savefig(fig)
pp.close()


==> figures/greedy_solving_time.py <==
#!/usr/bin/env python3

import os.path as path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

base_name = path.splitext(path.basename(__file__))[0]

k5000g500 = np.array([0.28, 0.28, 0.28, 0.29, 0.29, 0.28, 0.27, 0.30, 0.26, 0.30, 0.27, 0.20, 0.21, 0.23, 0.26, 0.28, 0.31, 0.24, 0.26, 0.27, 0.29, 0.29, 0.30, 0.25, 0.26, 0.26, 0.30, 0.27, 0.33, 0.24, 0.28, 0.25, 0.26, 0.27, 0.28, 0.31, 0.30, 0.26, 0.29, 0.27, 0.26, 0.25, 0.24, 0.26, 0.29, 0.29, 0.31, 0.30, 0.24, 0.27, 0.31, 0.30, 0.30, 0.26, 0.26, 0.26, 0.28, 0.25, 0.30, 0.32, 0.35, 0.33, 0.26, 0.29, 0.22, 0.24, 0.30, 0.32, 0.33, 0.30, 0.29, 0.26, 0.29, 0.32, 0.25, 0.38, 0.26, 0.30, 0.33, 0.29, 0.29, 0.28, 0.31, 0.32, 0.28, 0.30, 0.29, 0.25, 0.31, 0.28, 0.28, 0.24, 0.30, 0.30, 0.29, 0.37, 0.31, 0.30, 0.23, 0.30])
k10000g500 = np.array([0.40,0.41, 0.42, 0.43, 0.39, 0.39, 0.39, 0.41, 0.38, 0.41, 0.42, 0.40, 0.40, 0.42, 0.41, 0.43, 0.39, 0.44, 0.43, 0.41, 0.40, 0.43, 0.42, 0.39, 0.43, 0.38, 0.40, 0.39, 0.42, 0.45, 0.40, 0.40, 0.39, 0.38, 0.38, 0.39, 0.42, 0.42, 0.37, 0.41, 0.38, 0.47, 0.41, 0.45, 0.37, 0.42, 0.39, 0.36, 0.44, 0.43, 0.39, 0.42, 0.39, 0.38, 0.41, 0.50, 0.41, 0.39, 0.45, 0.43, 0.40, 0.43, 0.38, 0.41, 0.44, 0.41, 0.41, 0.41, 0.44, 0.43, 0.42, 0.39, 0.38, 0.41, 0.43, 0.43, 0.38, 0.43, 0.38, 0.37, 0.44, 0.39, 0.40, 0.39, 0.38, 0.44, 0.38, 0.38, 0.39, 0.44, 0.38, 0.41, 0.40, 0.42, 0.40, 0.44, 0.40, 0.43, 0.45, 0.41])
k15000g500 = np.array([0.57, 0.58, 0.52, 0.63, 0.59, 0.56, 0.55, 0.57, 0.58, 0.56, 0.52, 0.60, 0.64, 0.56, 0.60, 0.55, 0.52, 0.56, 0.59, 0.64, 0.59, 0.57, 0.53, 0.59, 0.56, 0.57, 0.59, 0.55, 0.65, 0.59, 0.60, 0.62, 0.55, 0.63, 0.53, 0.59, 0.56, 0.55, 0.54, 0.56, 0.57, 0.55, 0.57, 0.60, 0.57, 0.60, 0.56, 0.60, 0.69, 0.58, 0.54, 0.60, 0.62, 0.58, 0.54, 0.57, 0.58, 0.57, 0.54, 0.55, 0.69, 0.54, 0.55, 0.57, 0.58, 0.54, 0.59, 0.59, 0.58, 0.58, 0.62, 0.59, 0.66, 0.57, 0.59, 0.61, 0.55, 0.61, 0.56, 0.59, 0.59, 0.55, 0.56, 0.56, 0.56, 0.55, 0.57, 0.55, 0.60, 0.56, 0.55, 0.57, 0.58, 0.53, 0.61, 0.62, 0.58, 0.55, 0.55, 0.55])
k20000g500 = np.array([0.77, 0.77, 0.73, 0.85, 0.70, 0.74, 0.75, 0.72, 0.72, 0.77, 0.75, 0.73, 0.73, 0.76, 0.79, 0.81, 0.74, 0.74, 0.73, 0.77, 0.77, 0.76, 0.77, 0.75, 0.75, 0.77, 0.79, 0.72, 0.72, 0.82, 0.75, 0.76, 0.76, 0.67, 0.75, 0.72, 0.76, 0.79, 0.79, 0.73, 0.73, 0.70, 0.72, 0.73, 0.73, 0.74, 0.81, 0.76, 0.75, 0.74, 0.74, 0.74, 0.72, 0.70, 0.73, 0.73, 0.80, 0.75, 0.73, 0.80, 0.71, 0.78, 0.78, 0.72, 0.76, 0.76, 0.75, 0.74, 0.74, 0.80, 0.78, 0.76, 0.78, 0.73, 0.74, 0.76, 0.78, 0.75, 0.76, 0.75, 0.74, 0.77, 0.71, 0.78, 0.71, 0.75, 0.74, 0.78, 0.74, 0.74, 0.78, 0.77, 0.77, 0.74, 0.72, 0.76, 0.80, 0.77, 0.75, 0.73])
k25000g500 = np.array([0.97, 0.97, 0.94, 0.95, 1.01, 0.96, 0.96, 0.97, 0.95, 1.01, 0.97, 1.00, 0.96, 0.97, 0.99, 0.94, 0.94, 1.02, 0.96, 0.94, 0.98, 1.00, 0.98, 0.99, 0.98, 0.93, 0.94, 1.00, 1.04, 0.95, 0.94, 0.97, 0.95, 0.98, 0.96, 0.98, 0.97, 1.00, 0.97, 0.95, 0.99, 0.99, 0.92, 1.00, 0.99, 1.00, 0.96, 0.98, 0.98, 1.00, 0.99, 0.97, 0.98, 0.94, 0.98, 0.97, 0.93, 1.02, 0.96, 0.93, 0.99, 0.99, 0.98, 0.96, 0.96, 0.96, 0.99, 0.97, 0.95, 0.99, 0.98, 0.98, 0.96, 1.01, 0.96, 0.95, 0.99, 0.97, 0.99, 0.97, 0.97, 1.00, 0.96, 0.95, 1.01, 0.96, 0.98, 0.94, 1.00, 0.95, 0.97, 0.96, 1.06, 0.95, 0.97, 1.00, 0.97, 0.98, 1.02, 1.01])
k30000g500 = np.array([1.23, 1.25, 1.18, 1.19, 1.24, 1.25, 1.21, 1.21, 1.21, 1.21, 1.20, 1.22, 1.23, 1.25, 1.21, 1.21, 1.22, 1.17, 1.18, 1.23, 1.22, 1.23, 1.20, 1.22, 1.21, 1.19, 1.25, 1.28, 1.24, 1.24, 1.25, 1.24, 1.24, 1.27, 1.19, 1.35, 1.15, 1.25, 1.21, 1.21, 1.28, 1.23, 1.24, 1.33, 1.27, 1.25, 1.22, 1.21, 1.20, 1.22, 1.17, 1.24, 1.22, 1.20, 1.24, 1.22, 1.24, 1.18, 1.22, 1.23, 1.21, 1.23, 1.23, 1.19, 1.26, 1.21, 1.18, 1.22, 1.17, 1.26, 1.24, 1.22, 1.21, 1.18, 1.28, 1.29, 1.21, 1.19, 1.26, 1.21, 1.27, 1.23, 1.19, 1.24, 1.24, 1.24, 1.24, 1.25, 1.22, 1.23, 1.19, 1.21, 1.25, 1.25, 1.21, 1.22, 1.24, 1.21, 1.19, 1.21])
k35000g500 = np.array([1.46, 1.53, 1.51, 1.49, 1.50, 1.53, 1.48, 1.49, 1.48, 1.49, 1.50, 1.53, 1.44, 1.46, 1.46, 1.50, 1.53, 1.51, 1.50, 1.49, 1.49, 1.54, 1.47, 1.56, 1.52, 1.47, 1.52, 1.52, 1.49, 1.46, 1.52, 1.51, 1.46, 1.51, 1.48, 1.55, 1.45, 1.54, 1.48, 1.49, 1.51, 1.53, 1.47, 1.52, 1.47, 1.50, 1.49, 1.50, 1.50, 1.48, 1.51, 1.51, 1.52, 1.48, 1.50, 1.54, 1.49, 1.49, 1.52, 1.50, 1.50, 1.47, 1.52, 1.52, 1.49, 1.51, 1.54, 1.58, 1.52, 1.45, 1.61, 1.53, 1.56, 1.52, 1.48, 1.48, 1.53, 1.59, 1.54, 1.52, 1.51, 1.51, 1.50, 1.48, 1.47, 1.50, 1.45, 1.52, 1.51, 1.52, 1.49, 1.50, 1.48, 1.52, 1.54, 1.50, 1.54, 1.49, 1.50, 1.57])
k40000g500 = np.array([1.91, 1.93, 1.76, 1.76, 1.85, 1.79, 1.86, 1.84, 1.92, 1.81, 1.83, 1.81, 1.90, 1.84, 1.85, 1.82, 1.78, 1.84, 1.82, 1.86, 1.82, 1.86, 1.84, 1.88, 1.81, 1.80, 1.83, 1.83, 1.81, 1.82, 1.81, 1.83, 1.80, 1.79, 1.86, 1.81, 1.83, 1.86, 1.80, 1.86, 1.90, 1.82, 1.85, 1.78, 1.83, 1.79, 1.80, 1.82, 1.77, 1.85, 1.79, 1.85, 1.81, 1.82, 1.78, 1.83, 1.78, 1.82, 1.84, 1.88, 1.80, 1.88, 1.84, 1.82, 1.83, 1.81, 1.86, 1.75, 1.75, 1.85, 1.83, 1.77, 1.77, 1.78, 1.91, 1.88, 1.85, 1.80, 1.88, 1.82, 1.84, 1.85, 1.90, 1.83, 1.83, 1.81, 1.82, 1.85, 1.84, 1.81, 1.81, 1.86, 1.85, 1.86, 1.87, 1.79, 1.81, 1.79, 1.78, 1.83])
k45000g500 = np.array([2.24, 2.25, 2.22, 2.22, 2.17, 2.18, 2.26, 2.24, 2.18, 2.21, 2.20, 2.18, 2.25, 2.21, 2.21, 2.24, 2.20, 2.16, 2.30, 2.19, 2.13, 2.20, 2.17, 2.17, 2.23, 2.19, 2.14, 2.19, 2.13, 2.23, 2.16, 2.15, 2.18, 2.22, 2.20, 2.17, 2.16, 2.25, 2.22, 2.20, 2.20, 2.19, 2.20, 2.25, 2.09, 2.22, 2.18, 2.23, 2.21, 2.23, 2.20, 2.16, 2.15, 2.21, 2.24, 2.21, 2.28, 2.16, 2.21, 2.25, 2.22, 2.20, 2.21, 2.17, 2.21, 2.20, 2.13, 2.17, 2.21, 2.13, 2.21, 2.19, 2.20, 2.20, 2.19, 2.29, 2.27, 2.14, 2.22, 2.21, 2.17, 2.29, 2.14, 2.24, 2.21, 2.14, 2.17, 2.29, 2.23, 2.31, 2.25, 2.25, 2.16, 2.17, 2.14, 2.21, 2.19, 2.14, 2.22, 2.12])
k50000g500 = np.array([2.54, 2.70, 2.58, 2.66, 2.64, 2.59, 2.71, 2.61, 2.63, 2.67, 2.69, 2.69, 2.62, 2.61, 2.66, 2.65, 2.62, 2.68, 2.60, 2.65, 2.62, 2.64, 2.60, 2.62, 2.67, 2.64, 2.63, 2.62, 2.58, 2.64, 2.65, 2.62, 2.70, 2.70, 2.66, 2.62, 2.65, 2.69, 2.69, 2.66, 2.61, 2.62, 2.77, 2.60, 2.61, 2.59, 2.61, 2.66, 2.65, 2.59, 2.67, 2.59, 2.68, 2.65, 2.66, 2.63, 2.72, 2.58, 2.65, 2.67, 2.59, 2.66, 2.61, 2.63, 2.63, 2.64, 2.58, 2.66, 2.63, 2.60, 2.67, 2.71, 2.69, 2.58, 2.69, 2.62, 2.58, 2.66, 2.62, 2.72, 2.64, 2.73, 2.58, 2.67, 2.65, 2.68, 2.59, 2.70, 2.68, 2.65, 2.63, 2.63, 2.59, 2.63, 2.55, 2.66, 2.69, 2.66, 2.58, 2.62])
#  k5000g100 = np.array([0.28, 0.29, 0.29, 0.28, 0.29, 0.3, 0.3, 0.29, 0.3, 0.3, 0.27, 0.26, 0.29, 0.23, 0.27, 0.29, 0.29, 0.29, 0.29, 0.3, 0.3, 0.29, 0.3, 0.28, 0.3, 0.29, 0.29, 0.28, 0.29, 0.3, 0.28, 0.3, 0.29, 0.3, 0.3, 0.29, 0.3, 0.29, 0.29, 0.28, 0.29, 0.29, 0.29, 0.29, 0.3, 0.29, 0.3, 0.29, 0.29, 0.29])

#  k10000g100 = np.array([0.54, 0.48, 0.48, 0.48, 0.48, 0.48, 0.54, 0.44, 0.48, 0.49, 0.54, 0.49, 0.42, 0.48, 0.48, 0.49, 0.49, 0.48, 0.54, 0.54, 0.49, 0.53, 0.55, 0.49, 0.54, 0.54, 0.49, 0.48, 0.48, 0.53, 0.54, 0.55, 0.54, 0.49, 0.54, 0.49, 0.54, 0.48, 0.53, 0.48, 0.48, 0.54, 0.49, 0.49, 0.49, 0.56, 0.48, 0.48, 0.47, 0.48])

#  k15000g100 = np.array([0.81, 0.82, 0.82, 0.8, 0.8, 0.8, 0.79, 0.79, 0.8, 0.78, 0.8, 0.8, 0.81, 0.74, 0.81, 0.81, 0.8, 0.82, 0.78, 0.82, 0.78, 0.78, 0.79, 0.81, 0.79, 0.8, 0.75, 0.8, 0.82, 0.81, 0.74, 0.81, 0.81, 0.8, 0.79, 0.8, 0.8, 0.73, 0.82, 0.77, 0.81, 0.75, 0.81, 0.8, 0.82, 0.8, 0.74, 0.81, 0.79, 0.8])

#  k20000g100 = np.array([1.12, 1.13, 1.13, 1.13, 1.12, 1.12, 1.05, 1.14, 1.11, 1.11, 1.11, 1.08, 1.12, 1.14, 1.11, 1.12, 1.12, 1.1, 1.1, 1.13, 1.11, 1.13, 1.14, 1.11, 1.12, 1.12, 1.12, 1.12, 1.09, 1.12, 1.11, 1.11, 1.13, 1.12, 1.13, 1.11, 1.11, 1.14, 1.11, 1.12, 1.08, 1.07, 1.11, 1.1, 1.06, 1.11, 1.11, 1.05, 1.05, 1.12])

#  k25000g100 = np.array([1.49, 1.51, 1.49, 1.5, 1.45, 1.49, 1.47, 1.49, 1.47, 1.47, 1.48, 1.49, 1.49, 1.5, 1.48, 1.51, 1.45, 1.49, 1.49, 1.46, 1.51, 1.48, 1.49, 1.49, 1.51, 1.48, 1.49, 1.46, 1.5, 1.45, 1.5, 1.49, 1.47, 1.46, 1.46, 1.5, 1.44, 1.49, 1.48, 1.42, 1.47, 1.49, 1.5, 1.42, 1.49, 1.43, 1.51, 1.5, 1.48, 1.48])

#  k30000g100 = np.array([1.9, 1.95, 1.94, 1.92, 1.92, 1.92, 1.93, 1.92, 1.92, 1.9, 1.89, 1.93, 1.9, 1.95, 1.9, 1.92, 1.91, 1.96, 1.92, 1.85, 1.91, 1.87, 1.91, 1.93, 1.92, 1.93, 1.91, 1.91, 1.91, 1.93, 1.95, 1.86, 1.93, 1.9, 1.9, 1.91, 1.94, 1.92, 1.9, 1.91, 1.95, 1.9, 1.94, 1.96, 1.94, 1.82, 1.91, 1.91, 1.92, 1.91])

#  k35000g100 = np.array([2.43, 2.5, 2.42, 2.44, 2.43, 2.4, 2.4, 2.4, 2.37, 2.43, 2.44, 2.38, 2.44, 2.42, 2.45, 2.44, 2.4, 2.45, 2.45, 2.46, 2.37, 2.46, 2.48, 2.45, 2.4, 2.41, 2.43, 2.41, 2.41, 2.44, 2.46, 2.36, 2.45, 2.42, 2.41, 2.41, 2.37, 2.45, 2.42, 2.43, 2.35, 2.45, 2.44, 2.45, 2.34, 2.43, 2.42, 2.44, 2.44, 2.42])

#  k40000g100 = np.array([3.04, 3.02, 3.03, 3.05, 3.03, 3.03, 3.03, 3.04, 3.05, 3.03, 3.03, 3.05, 3.07, 3.05, 2.99, 3.17, 3, 3.04, 3.03, 2.98, 3.05, 3.02, 3.07, 3.05, 3.01, 3.06, 3, 2.99, 3.02, 3.04, 3.02, 3.03, 3.04, 3.09, 3, 3.03, 3.04, 3.04, 3.02, 3.02, 3.01, 3.05, 2.99, 2.97, 3.04, 3.03, 3.04, 3.03, 3.06, 2.97])

#  k45000g100 = np.array([3.7, 3.68, 3.72, 3.71, 3.68, 3.72, 3.64, 3.67, 3.67, 3.66, 3.7, 3.72, 3.69, 3.71, 3.62, 3.72, 3.69, 3.68, 3.71, 3.68, 3.68, 3.75, 3.7, 3.71, 3.67, 3.7, 3.65, 3.69, 3.69, 3.7, 3.68, 3.68, 3.69, 3.67, 3.72, 3.67, 3.63, 3.66, 3.71, 3.71, 3.69, 3.69, 3.71, 3.72, 3.69, 3.7, 3.64, 3.68, 3.67, 3.7])

#  k50000g100 = np.array([4.48, 4.43, 4.47, 4.44, 4.41, 4.41, 4.38, 4.42, 4.42, 4.41, 4.4, 4.42, 4.41, 4.42, 4.43, 4.37, 4.39, 4.43, 4.44, 4.39, 4.44, 4.46, 4.4, 4.44, 4.39, 4.45, 4.4, 4.34, 4.37, 4.46, 4.4, 4.41, 4.44, 4.4, 4.44, 4.44, 4.43, 4.39, 4.43, 4.39, 4.4, 4.45, 4.44, 4.37, 4.33, 4.4, 4.4, 4.43, 4.45, 4.4])

#  k5000g300 = np.array([0.31, 0.29, 0.28, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.29, 0.28, 0.29, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.3, 0.28, 0.29, 0.28, 0.3, 0.29, 0.28, 0.3, 0.28, 0.29, 0.27, 0.3, 0.28, 0.29, 0.3, 0.3, 0.29, 0.29, 0.27, 0.29, 0.28, 0.3, 0.3, 0.3, 0.3, 0.29, 0.3, 0.28, 0.3, 0.29, 0.3, 0.29, 0.29, 0.27, 0.3, 0.29, 0.3, 0.28, 0.3, 0.3, 0.29, 0.27, 0.29, 0.3, 0.29, 0.3, 0.29, 0.29, 0.3, 0.3, 0.28, 0.23, 0.3, 0.29, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.29, 0.3, 0.3, 0.3, 0.29, 0.29, 0.31, 0.29, 0.3])
#  k10000g300 = np.array([0.5, 0.5, 0.51, 0.51, 0.5, 0.5, 0.51, 0.5, 0.5, 0.51, 0.49, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.5, 0.5, 0.5, 0.5, 0.51, 0.51, 0.5, 0.49, 0.5, 0.49, 0.49, 0.51, 0.49, 0.5, 0.51, 0.49, 0.5, 0.48, 0.43, 0.51, 0.49, 0.49, 0.5, 0.49, 0.51, 0.51, 0.5, 0.51, 0.5, 0.48, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.5, 0.5, 0.52, 0.51, 0.45, 0.51, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.51, 0.49, 0.51, 0.5, 0.51, 0.51, 0.51, 0.5, 0.51, 0.51, 0.5, 0.51, 0.5, 0.49, 0.48, 0.5, 0.51, 0.51, 0.51, 0.5, 0.49, 0.51, 0.52, 0.51, 0.5, 0.5, 0.5])
#  k15000g300 = np.array([0.73, 0.73, 0.75, 0.67, 0.75, 0.74, 0.74, 0.68, 0.75, 0.75, 0.76, 0.75, 0.74, 0.74, 0.74, 0.74, 0.75, 0.75, 0.74, 0.75, 0.75, 0.73, 0.73, 0.74, 0.74, 0.74, 0.74, 0.74, 0.75, 0.74, 0.71, 0.73, 0.74, 0.75, 0.74, 0.74, 0.75, 0.74, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.75, 0.68, 0.75, 0.74, 0.74, 0.75, 0.74, 0.74, 0.75, 0.74, 0.7, 0.73, 0.73, 0.74, 0.74, 0.74, 0.75, 0.74, 0.75, 0.74, 0.73, 0.75, 0.74, 0.74, 0.74, 0.73, 0.74, 0.74, 0.75, 0.75, 0.74, 0.74, 0.75, 0.74, 0.74, 0.67, 0.74, 0.75, 0.75, 0.74, 0.74, 0.75, 0.74, 0.75, 0.73, 0.76, 0.75, 0.73, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74])
#  k20000g300 = np.array([1.15, 1.17, 1.17, 1.16, 1.14, 1.24, 1.15, 1.15, 1.15, 1.15, 1.14, 1.14, 1.16, 1.15, 1.25, 1.16, 1.15, 1.16, 1.16, 1.17, 1.15, 1.16, 1.15, 1.16, 1.15, 1.16, 1.16, 1.14, 1.17, 1.15, 1.16, 1.16, 1.15, 1.15, 1.15, 1.17, 1.15, 1.15, 1.15, 1.15, 1.17, 1.16, 1.15, 1.14, 1.16, 1.16, 1.14, 1.15, 1.14, 1.16, 1.15, 1.16, 1.14, 1.16, 1.16, 1.15, 1.13, 1.15, 1.15, 1.14, 1.15, 1.15, 1.1, 1.15, 1.17, 1.17, 1.16, 1.16, 1.15, 1.15, 1.15, 1.16, 1.15, 1.15, 1.16, 1.15, 1.16, 1.16, 1.17, 1.15, 1.15, 1.15, 1.15, 1.14, 1.17, 1.17, 1.15, 1.16, 1.13, 1.15, 1.16, 1.16, 1.15, 1.14, 1.16, 1.15, 1.15, 1.14, 1.14, 1.16])
#  k25000g300 = np.array([1.54, 1.53, 1.54, 1.52, 1.58, 1.52, 1.53, 1.53, 1.52, 1.52, 1.51, 1.54, 1.54, 1.52, 1.53, 1.53, 1.52, 1.51, 1.52, 1.45, 1.53, 1.52, 1.53, 1.51, 1.53, 1.53, 1.51, 1.52, 1.5, 1.53, 1.54, 1.52, 1.52, 1.54, 1.54, 1.53, 1.52, 1.55, 1.52, 1.52, 1.55, 1.52, 1.51, 1.52, 1.53, 1.52, 1.53, 1.52, 1.53, 1.52, 1.54, 1.52, 1.52, 1.52, 1.53, 1.51, 1.51, 1.45, 1.54, 1.54, 1.51, 1.53, 1.52, 1.55, 1.52, 1.51, 1.55, 1.51, 1.52, 1.53, 1.52, 1.51, 1.52, 1.52, 1.54, 1.53, 1.52, 1.52, 1.55, 1.51, 1.53, 1.54, 1.54, 1.54, 1.51, 1.51, 1.52, 1.55, 1.51, 1.54, 1.53, 1.51, 1.5, 1.54, 1.52, 1.55, 1.52, 1.52, 1.55, 1.54])
#  k30000g300 = np.array([2.12, 2.18, 2.18, 2.19, 2.23, 2.23, 2.22, 2.21, 2.22, 2.17, 2.18, 2.19, 2.19, 2.18, 2.19, 2.2, 2.2, 2.21, 2.2, 2.19, 2.2, 2.12, 2.18, 2.2, 2.22, 2.2, 2.22, 2.19, 2.21, 2.22, 2.21, 2.21, 2.22, 2.21, 2.11, 2.17, 2.2, 2.22, 2.2, 2.2, 2.21, 2.2, 2.19, 2.2, 2.21, 2.18, 2.2, 2.2, 2.19, 2.2, 2.2, 2.19, 2.21, 2.21, 2.22, 2.19, 2.23, 2.18, 2.19, 2.23, 2.22, 2.24, 2.19, 2.24, 2.21, 2.22, 2.19, 2.18, 2.19, 2.2, 2.19, 2.22, 2.2, 2.19, 2.21, 2.2, 2.21, 2.22, 2.19, 2.21, 2.18, 2.2, 2.22, 2.19, 2.21, 2.19, 2.18, 2.18, 2.21, 2.2, 2.2, 2.76, 2.5, 2.46, 2.33, 2.2, 2.22, 2.2, 2.2, 2.19])
#  k35000g300 = np.array([2.72, 2.75, 2.74, 2.74, 2.77, 2.74, 2.77, 2.75, 2.72, 2.74, 2.76, 2.76, 2.81, 2.77, 2.78, 2.76, 2.75, 2.74, 2.77, 2.76, 2.8, 2.76, 2.77, 2.75, 2.75, 2.79, 2.75, 2.78, 2.77, 2.74, 2.87, 2.75, 2.79, 2.77, 2.91, 2.77, 2.76, 2.81, 2.84, 2.78, 2.75, 2.76, 2.76, 2.74, 2.8, 2.76, 2.67, 2.77, 2.76, 2.75, 2.78, 2.77, 2.77, 2.77, 2.76, 2.76, 2.74, 2.78, 2.78, 2.74, 2.76, 2.75, 2.75, 2.83, 2.77, 2.77, 2.74, 2.76, 2.76, 2.76, 2.75, 2.83, 2.82, 2.78, 2.77, 2.79, 2.75, 2.79, 2.78, 2.77, 2.76, 2.78, 2.8, 2.78, 2.75, 2.79, 2.79, 2.77, 2.81, 2.79, 2.81, 2.81, 2.8, 2.83, 2.77, 2.8, 2.79, 2.78, 2.77, 2.81])
#  k40000g300 = np.array([4.66, 4.75, 4.71, 4.73, 4.68, 4.69, 4.7, 4.7, 4.69, 4.66, 4.73, 4.67, 4.73, 4.7, 4.65, 4.77, 4.65, 4.67, 4.66, 4.71, 4.64, 4.69, 4.67, 4.68, 4.68, 4.76, 4.71, 4.7, 4.69, 4.7, 4.71, 4.66, 4.73, 4.75, 4.72, 4.72, 4.69, 4.73, 4.73, 4.63, 4.69, 4.69, 4.64, 4.68, 4.69, 4.72, 4.68, 4.67, 4.68, 4.65, 4.66, 4.72, 4.7, 4.7, 4.66, 4.66, 4.66, 4.69, 4.69, 4.69, 4.75, 4.7, 4.72, 4.66, 4.67, 4.68, 4.69, 4.73, 4.69, 4.63, 4.7, 4.68, 4.7, 4.66, 4.66, 4.68, 4.69, 4.67, 4.64, 4.66, 4.63, 4.65, 4.89, 4.65, 4.79, 4.82, 4.83, 4.66, 4.84, 4.68, 4.83, 4.68, 4.62, 4.73, 4.72, 4.66, 4.69, 4.66, 4.66, 4.66])
#  k45000g300 = np.array([6.17, 6.33, 6.25, 6.31, 6.26, 6.25, 6.29, 6.31, 6.27, 6.3, 6.25, 6.3, 6.29, 6.34, 6.27, 6.29, 6.26, 6.24, 6.32, 6.25, 6.21, 6.3, 6.24, 6.17, 6.36, 6.27, 6.29, 6.24, 6.18, 6.21, 6.25, 6.22, 6.23, 6.26, 6.22, 6.27, 6.22, 6.28, 6.25, 6.27, 6.29, 6.27, 6.23, 6.24, 6.25, 6.28, 6.29, 6.26, 6.36, 6.25, 6.23, 6.21, 6.26, 6.3, 6.32, 6.23, 6.31, 6.22, 6.21, 6.26, 6.29, 6.29, 6.29, 6.31, 6.3, 6.21, 6.27, 6.29, 6.22, 6.3, 6.3, 6.25, 6.22, 6.23, 6.28, 6.23, 6.24, 6.21, 6.27, 6.3, 6.26, 6.3, 6.29, 6.29, 6.38, 6.26, 6.26, 6.23, 6.27, 6.26, 6.29, 6.27, 6.28, 6.23, 6.22, 6.23, 6.21, 6.24, 6.31, 6.24])
#  k50000g300 = np.array([7.54, 7.62, 7.54, 7.52, 7.53, 7.51, 7.53, 7.51, 7.56, 7.5, 7.54, 7.48, 7.51, 7.51, 7.47, 7.51, 7.48, 7.53, 7.54, 7.58, 7.51, 7.51, 7.53, 7.53, 7.48, 7.51, 7.52, 7.51, 7.55, 7.47, 7.51, 7.56, 7.53, 7.5, 7.58, 7.44, 7.5, 7.51, 7.48, 7.53, 7.61, 7.53, 7.51, 7.55, 7.51, 7.5, 7.53, 7.49, 7.54, 7.58, 7.48, 7.53, 7.53, 7.51, 7.54, 7.52, 7.59, 7.58, 7.56, 7.49, 7.52, 7.52, 7.5, 7.51, 7.5, 7.59, 7.75, 7.49, 7.5, 7.56, 7.71, 7.68, 7.64, 7.52, 7.72, 7.69, 7.64, 7.52, 7.61, 7.67, 7.68, 7.45, 7.54, 7.69, 7.62, 7.5, 7.84, 7.7, 7.53, 7.51, 7.62, 7.72, 7.51, 7.59, 7.53, 7.55, 7.7, 7.56, 7.51, 7.59])
#  k5000g100 = np.array([0.29, 0.22, 0.29, 0.29, 0.29, 0.27, 0.27, 0.29, 0.3, 0.3])
#  k10000g100 = np.array([0.6, 0.6, 0.6, 0.52, 0.6, 0.59, 0.55, 0.61, 0.6, 0.59])
#  k10000g100 = np.array([0.6, 0.6, 0.6, 0.58, 0.6, 0.6, 0.55, 0.6, 0.6, 0.6])
#  k15000g100 = np.array([1.20, 1.17, 1.12, 1.27, 1.26, 1.18, 1.17, 1.27, 1.25, 1.26])
#  k15000g100 = np.array([1.19, 1.17, 1.22, 1.26, 1.27, 1.17, 1.18, 1.27, 1.26, 1.27])
#  k20000g100 = np.array([1.8, 1.8, 1.79, 1.77, 1.83, 1.79, 1.78, 1.78, 1.79, 1.78])
#  k25000g200 = np.array([1.71, 1.72, 1.72, 1.71, 1.74, 1.72, 1.71, 1.7, 1.7, 1.72])
#  k30000g200 = np.array([3.23, 3.26, 3.2, 3.24, 3.21, 3.23, 3.25, 3.24, 3.24, 3.23])
#  k35000g200 = np.array([4.17, 4.13, 4.12, 4.16, 4.15, 4.11, 4.15, 4.08, 4.09, 4.12])
#  k40000g300 = np.array([4.77, 4.71, 4.69, 4.68, 4.72, 4.77, 4.74, 4.71, 4.75, 4.69])
#  k45000g300 = np.array([6.34, 6.27, 6.31, 6.26, 6.22, 6.2, 6.24, 6.22, 6.35, 6.25])
#  k50000g300 = np.array([7.53, 7.58, 7.55, 7.52, 7.52, 7.54, 7.56, 7.51, 7.57, 7.53])

labels = []
for k in range(5000, 55000, 5000):
    labels.append('{}K'.format(k//1000))

print(labels)

fig, axes = plt.subplots(nrows=1, ncols=1, figsize=(6, 2.5))

#  arr_arr = [k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300]
#  arr_arr = [k5000g300, k10000g300, k15000g300, k20000g300, k25000g300, k30000g300, k35000g300, k40000g300, k45000g300, k50000g300]
#  arr_arr = [k5000g100, k10000g100, k15000g100, k20000g100, k25000g100, k30000g100, k35000g100, k40000g100, k45000g100, k50000g100]
arr_arr = [k5000g500, k10000g500, k15000g500, k20000g500, k25000g500, k30000g500, k35000g500, k40000g500, k45000g500, k50000g500]

#  for arr in [k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300]:

#  axes[1].boxplot([k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300], whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0})
#  axes.boxplot(arr_arr, whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0}, boxprops={'linewidth': 0})
axes.boxplot(arr_arr, whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0})

arr_avg = [np.average(arr) for arr in arr_arr]

axes.plot(range(1, 11), arr_avg, '-k', linewidth='1', label='mean and stdev')

def MB(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x)

formatter = FuncFormatter(MB)
#  extraticks = [x[2], x[7]]

axes.set_ylim((0,3))
#  axes.set_ylim(bottom=-0.1)
#  ax.set_xlim((0, x[-1]))
#  ax.set_ylabel('Enclave Memory Footprint (MB)')
#  ax.set_xlabel('Number of rules')
#  ax.set_yscale("log")
#  ax.set_xticks(range(10000,55000, 5000))
#  ax.yaxis.set_major_formatter(formatter)
#  ax.legend(loc=2)
#  ax.set_axisbelow(True)
#  ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.set_ylabel('Running time (s)')
axes.set_xlabel('Number of rules $k$')
#  axes[0].tick_params(
    #  axis='x',          # changes apply to the x-axis
    #  which='both',      # both major and minor ticks are affected
    #  bottom='off',      # ticks along the bottom edge are off
    #  top='off',         # ticks along the top edge are off
    #  labelbottom='off')
#  plt.xticks(range(1, 10), labels, rotation='vertical')
#  axes[0].xticks(range(10), labels, rotation='vertical')
#  axes[0].grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.set_axisbelow(True)
axes.legend(loc=2)

#  axes[1].set_ylabel('variance in 10 run')
#  plt.setp(axes.get_xticklabels(), rotation=30, horizontalalignment='right')
fig.set_tight_layout(True)
#  plt.tight_layout()
pp = PdfPages(base_name + '.pdf')
pp.savefig(fig)
pp.close()


==> figures/greedy_solving_time_150k.py <==
#!/usr/bin/env python3

import os.path as path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

base_name = path.splitext(path.basename(__file__))[0]
#  k10000g500 = np.array([0.59,0.60,0.59,0.60,0.55,0.59,0.58,0.54,0.53,0.56])
#  k20000g500 = np.array([1.20,1.32,1.16,1.22,1.20,1.24,1.24,1.26,1.23,1.24])
#  k30000g500 = np.array([2.09,2.11,2.08,2.08,2.18,2.15,2.07,2.25,2.08,2.10])
#  k40000g500 = np.array([3.73,3.60,3.72,3.68,3.78,3.73,3.79,3.73,3.99,3.78])
#  k50000g500 = np.array([5.27,4.75,5.42,4.59,4.64,4.63,4.65,4.55,4.63,4.94])
#  k60000g500 = np.array([7.03,7.45,7.03,7.06,7.26,7.34,7.15,7.33,6.33,7.28])
#  k70000g500 = np.array([8.41,9.41,9.43,9.60,9.19,9.18,9.61,9.62,9.83,9.89])
#  k80000g500 = np.array([12.55,12.47,12.77,12.73,12.40,11.96,10.55,10.51,10.48,10.49])
#  k90000g500 = np.array([13.35,12.95,12.90,13.04,13.06,13.05,12.97,12.91,12.82,13.07])
#  k100000g500 = np.array([15.65,15.93,18.01,15.75,17.65,17.58,17.74,17.81,18.02,17.75])
#  k110000g500 = np.array([18.98,18.71,21.17,18.61,18.54,18.58,18.52,18.50,19.01,18.64])
#  k120000g500 = np.array([21.67,21.73,21.67,22.01,24.99,21.75,24.63,26.65,24.89,26.17])
#  k130000g500 = np.array([29.04,30.56,29.03,25.71,25.10,25.08,28.03,25.13,25.05,27.92])
#  k140000g500 = np.array([29.15,28.71,28.70,28.93,32.65,31.84,29.70,32.76,34.22,32.40])
#  k150000g500 = np.array([37.38,38.70,38.51,38.27,38.17,38.56,37.92,36.51,33.71,38.59])

k10000g500 = np.array([0.56,0.54,0.57,0.52,0.58,0.51,0.52,0.55,0.51,0.55,0.53,0.53,0.53,0.49,0.53,0.53,0.52,0.52,0.56,0.54,0.56,0.53,0.58,0.57,0.58,0.51,0.56,0.50,0.58,0.53,0.59,0.59,0.57,0.52,0.51,0.53,0.58,0.60,0.59,0.51,0.58,0.52,0.55,0.57,0.53,0.57,0.55,0.50,0.50,0.54,0.57,0.59,0.60,0.60,0.51,0.53,0.53,0.54,0.52,0.57,0.52,0.52,0.56,0.58,0.51,0.51,0.53,0.51,0.49,0.56,0.59,0.57,0.53,0.55,0.51,0.53,0.57,0.51,0.52,0.56,0.57,0.54,0.57,0.52,0.59,0.59,0.50,0.51,0.49,0.62,0.59,0.52,0.53,0.55,0.61,0.56,0.54,0.53,0.53,0.53])
k20000g500 = np.array([1.22,1.22,1.23,1.17,1.20,1.24,1.21,1.20,1.24,1.24,1.20,1.18,1.22,1.18,1.21,1.20,1.23,1.27,1.19,1.19,1.18,1.24,1.20,1.17,1.18,1.23,1.21,1.22,1.20,1.24,1.28,1.13,1.21,1.18,1.27,1.19,1.14,1.21,1.16,1.23,1.19,1.20,1.17,1.18,1.11,1.16,1.17,1.16,1.22,1.19,1.17,1.22,1.23,1.19,1.13,1.14,1.22,1.16,1.21,1.20,1.10,1.22,1.22,1.10,1.20,1.21,1.14,1.19,1.18,1.17,1.11,1.13,1.17,1.18,1.18,1.12,1.18,1.20,1.17,1.13,1.17,1.20,1.25,1.17,1.21,1.20,1.15,1.21,1.22,1.31,1.28,1.16,1.20,1.22,1.26,1.29,1.29,1.23,1.23,1.18])
k30000g500 = np.array([2.09,2.13,2.15,2.11,2.11,2.09,2.07,2.11,2.08,2.10,2.16,2.22,2.20,1.92,2.20,1.79,1.79,1.80,1.70,1.75,1.75,1.78,1.69,1.77,1.77,1.87,1.75,1.78,1.75,1.70,1.77,1.77,1.68,1.73,1.69,1.74,2.10,2.13,2.13,2.11,2.17,2.14,2.09,2.25,2.04,1.97,2.08,2.04,2.03,2.05,2.10,2.00,1.96,1.95,2.03,1.94,2.08,2.14,2.09,1.85,1.85,2.18,1.88,1.70,2.01,1.85,2.12,2.08,2.04,2.12,2.03,2.45,2.03,2.27,2.28,2.21,2.16,2.21,2.31,2.15,2.39,2.16,2.25,2.26,1.99,2.24,2.19,1.97,1.96,1.97,1.97,2.04,1.96,2.00,1.98,2.00,2.00,1.94,1.85,1.93])
k40000g500 = np.array([3.60,3.59,3.66,3.82,3.65,3.70,3.69,3.66,3.66,3.78,3.67,3.81,3.77,3.78,3.72,3.69,3.71,3.81,3.69,3.84,3.70,3.69,3.75,3.67,3.66,3.82,3.70,3.65,3.69,3.88,3.82,3.77,3.83,3.78,3.73,3.75,3.81,3.68,3.76,3.71,3.74,3.61,3.79,3.76,3.65,3.78,3.79,3.74,3.87,3.73,3.71,3.67,3.75,3.68,3.71,3.73,3.65,3.70,3.69,3.70,3.61,3.72,3.78,3.75,3.70,3.68,3.64,3.71,3.67,4.02,3.96,3.92,3.83,3.79,3.52,3.57,3.63,3.75,3.88,3.87,3.68,3.94,3.93,3.92,3.82,3.87,3.78,3.79,3.72,3.90,3.96,3.95,3.99,3.93,3.93,3.84,3.76,3.61,3.65,3.58])
k50000g500 = np.array([5.56,5.45,5.34,5.52,5.67,5.63,5.44,5.41,5.31,5.55,5.45,5.51,5.55,5.43,5.42,5.39,5.26,5.44,5.35,5.45,5.45,5.38,5.28,5.29,5.25,5.19,5.20,5.43,5.38,5.29,5.42,5.26,5.41,5.32,5.36,5.40,5.41,5.44,5.56,5.44,5.51,5.50,5.55,5.51,5.55,5.40,5.37,5.42,5.48,5.51,5.46,5.76,5.32,5.43,5.59,5.51,5.40,5.48,5.38,5.37,5.49,5.35,5.38,5.40,5.30,5.50,5.30,5.70,5.70,5.65,5.67,5.63,5.65,5.67,5.68,5.56,5.65,5.66,5.70,5.71,5.60,5.61,5.70,5.14,4.55,4.59,5.23,5.36,5.26,5.25,5.22,5.35,5.73,5.55,5.70,5.72,5.94,5.73,5.73,5.70])
k60000g500 = np.array([7.73,7.60,7.02,6.30,6.31,7.66,7.40,6.35,7.29,7.36,7.63,7.50,7.45,7.52,7.35,7.39,7.45,7.53,7.52,7.60,7.48,7.63,7.46,7.53,7.57,7.47,7.50,7.77,7.49,7.58,7.70,7.56,7.62,7.49,7.51,7.53,7.67,7.67,7.49,7.75,7.43,6.28,6.30,7.37,7.15,7.19,7.39,7.34,7.54,7.44,7.24,7.42,7.64,7.39,7.46,7.61,7.52,7.22,7.49,7.50,6.39,6.23,7.40,7.46,7.40,7.51,6.62,6.30,7.49,7.33,7.30,7.40,7.35,7.33,7.24,7.41,7.47,6.32,7.30,7.44,7.45,7.45,6.35,7.31,7.59,7.67,7.43,7.39,6.29,7.59,6.26,7.42,7.50,7.52,7.52,7.45,7.44,7.45,6.30,7.55])
k70000g500 = np.array([9.73,9.90,9.71,9.70,9.61,9.60,8.28,9.51,9.55,9.83,8.43,8.29,9.46,9.65,9.67,10.01,9.52,9.49,9.15,9.68,9.51,8.35,8.28,9.61,9.68,8.54,9.76,9.69,9.77,8.29,9.82,9.42,9.77,8.23,9.60,9.64,9.54,9.63,9.77,9.67,9.81,8.26,9.84,9.74,9.59,8.26,9.78,8.92,8.33,8.19,8.22,8.26,8.26,8.28,8.28,8.35,9.55,9.52,9.88,9.87,9.71,10.04,9.83,8.18,8.70,8.31,9.39,9.02,8.36,9.48,9.60,9.46,8.90,10.05,10.05,9.97,9.81,9.98,9.98,9.89,9.84,10.04,9.97,9.66,9.95,9.66,9.59,9.73,9.71,9.75,9.54,9.76,9.66,9.45,9.68,10.01,9.52,9.63,9.75,10.01])
k80000g500 = np.array([12.20,12.55,12.51,12.44,12.77,12.16,12.50,12.03,12.03,12.50,10.52,11.74,11.75,12.09,10.88,10.41,11.91,12.31,12.68,12.80,12.35,12.77,12.33,12.55,12.81,12.57,12.10,12.67,12.40,12.28,12.59,12.50,12.48,12.66,12.63,12.15,12.52,12.54,12.53,12.62,12.32,12.24,12.28,12.29,12.08,11.66,10.64,12.13,10.42,12.57,12.28,12.13,11.67,12.09,11.50,12.89,11.86,12.49,12.37,12.48,12.74,12.93,12.85,12.91,12.84,12.89,12.79,12.87,12.90,12.79,12.96,12.91,12.84,12.34,12.02,11.94,12.15,12.11,12.17,12.92,12.40,12.56,12.29,12.47,11.52,10.48,10.56,10.48,12.03,12.86,12.02,12.77,12.82,12.19,12.24,12.26,10.71,10.48,10.48,10.45])
k90000g500 = np.array([13.37,14.91,14.98,15.35,15.27,15.24,15.17,15.48,12.95,15.60,15.19,15.43,15.33,15.38,15.34,15.32,15.19,15.53,15.44,15.03,14.80,15.23,15.30,14.08,14.83,15.02,13.85,15.06,14.94,14.61,15.01,15.18,14.73,15.10,15.05,15.11,14.84,15.31,15.06,14.70,15.03,12.90,12.93,13.28,15.30,15.34,12.95,14.98,12.91,15.30,12.94,14.92,13.19,15.21,12.94,15.07,17.73,14.94,15.18,15.38,15.81,15.21,15.48,15.05,15.54,15.81,14.19,14.96,13.01,12.90,12.90,12.92,12.96,12.90,12.95,12.88,15.01,12.91,15.44,13.00,12.92,12.89,15.26,13.11,12.97,12.94,13.05,12.88,15.20,13.05,15.58,15.91,15.89,15.42,15.12,15.28,15.07,15.44,15.23,15.74])
k100000g500 = np.array([18.49,17.95,18.47,18.05,17.93,18.29,18.22,18.20,18.31,18.14,18.08,18.17,18.26,18.10,18.41,18.52,19.18,17.44,17.96,18.08,18.57,15.67,15.60,16.43,15.67,18.04,16.18,15.58,15.62,15.75,15.68,15.70,18.49,18.39,18.44,15.67,18.29,18.66,18.61,15.62,18.24,17.89,17.74,18.01,17.96,18.03,18.22,19.08,17.47,18.92,17.87,18.05,19.22,18.02,19.13,17.88,17.58,17.58,17.45,17.58,17.90,17.82,17.70,19.18,18.06,19.31,17.73,17.57,17.39,17.52,17.84,19.13,17.80,16.60,17.90,17.90,17.49,19.38,18.84,17.50,17.33,17.90,18.07,17.78,18.02,18.49,18.30,18.24,15.56,18.31,18.15,17.84,17.90,17.59,17.46,17.83,19.07,17.98,18.27,18.96])
k110000g500 = np.array([21.84,21.01,21.72,21.15,21.41,21.96,22.24,20.97,20.45,22.99,21.50,21.05,21.80,21.70,22.54,21.98,21.74,21.68,21.80,21.44,19.32,21.80,22.11,21.30,21.59,21.79,21.15,21.51,21.27,21.19,21.34,21.40,21.41,21.47,21.51,21.81,21.51,21.80,21.80,21.51,21.60,21.59,21.02,21.71,21.20,21.29,21.18,20.81,21.01,21.22,21.76,18.92,21.51,21.60,21.39,21.30,21.06,21.55,21.42,21.48,21.33,21.44,21.87,21.70,21.21,21.18,18.71,21.18,21.78,20.91,21.60,21.53,21.31,20.94,21.45,21.38,21.29,21.60,21.47,21.51,21.97,21.84,21.70,21.16,21.33,21.52,21.61,22.04,21.62,19.24,21.23,21.13,21.17,21.22,21.61,21.58,21.23,21.49,21.35,21.60])
k120000g500 = np.array([25.42,25.27,25.58,25.40,26.39,24.88,24.22,24.51,24.38,23.96,24.39,23.94,22.87,21.76,24.92,25.00,26.60,26.05,25.17,24.81,25.30,25.29,25.99,25.04,23.48,21.72,21.67,21.75,25.39,21.76,25.46,25.52,25.49,25.26,24.94,24.89,25.22,25.07,26.12,25.03,25.46,25.66,25.66,25.38,24.92,25.56,25.29,24.60,25.00,25.06,25.49,24.83,24.55,22.43,24.98,25.44,25.48,25.36,25.05,24.81,25.38,25.16,25.27,23.72,24.10,24.12,23.67,24.76,24.96,24.79,24.88,25.27,25.26,25.04,25.07,25.83,25.80,26.12,25.95,25.79,25.44,25.64,25.62,25.75,25.50,25.23,24.83,24.97,25.48,24.39,24.71,24.47,24.71,25.15,25.20,25.85,25.78,25.61,25.50,25.71])
k130000g500 = np.array([29.23,29.27,29.58,29.33,29.01,28.36,28.46,28.61,25.10,25.32,25.04,30.79,29.98,29.44,29.63,29.54,29.13,28.86,29.05,29.35,30.80,30.21,29.27,25.14,26.32,28.85,28.78,26.08,25.86,25.29,25.73,27.71,25.24,25.09,25.10,25.09,25.16,25.08,25.25,27.24,29.20,29.31,28.90,30.60,25.85,25.40,30.57,30.63,30.76,29.68,30.52,30.58,29.33,30.78,31.03,29.62,29.90,29.87,29.00,25.24,28.10,30.08,29.26,30.63,30.67,29.30,29.06,28.83,30.18,29.67,29.24,28.95,26.02,25.20,25.50,25.22,25.18,26.83,25.11,25.34,25.51,25.31,27.80,25.17,25.08,27.36,25.16,25.20,29.43,26.14,28.88,25.53,26.49,25.71,26.23,28.84,28.45,29.39,28.90,30.55])
k140000g500 = np.array([33.02,33.83,33.74,34.18,28.76,33.85,33.62,32.58,29.85,32.80,32.61,34.90,33.01,35.25,33.77,33.42,33.45,33.51,33.06,33.00,33.21,33.43,33.30,28.87,28.66,32.80,32.89,28.82,32.26,33.02,33.18,33.79,33.90,33.38,33.99,33.35,29.78,33.10,32.51,33.33,32.66,33.21,33.36,28.83,33.54,28.84,28.74,28.90,33.80,28.72,28.84,29.16,29.55,31.40,32.79,33.62,32.27,32.65,35.03,33.81,36.52,35.06,33.72,32.87,33.51,32.98,33.38,33.73,33.18,34.34,32.97,28.84,28.87,28.87,28.90,33.23,28.74,32.07,28.86,28.81,28.73,28.91,32.53,34.27,33.35,33.60,31.34,28.77,32.65,32.45,29.00,33.72,33.52,33.14,33.09,32.92,33.78,32.76,34.88,34.80])
k150000g500 = np.array([41.96,39.26,39.62,35.99,41.27,39.43,39.12,39.57,39.16,39.26,39.41,38.39,39.74,34.68,32.93,32.62,33.13,32.87,36.96,33.26,32.81,33.15,33.93,36.64,37.84,39.24,37.63,36.99,39.53,38.35,37.02,37.56,36.95,36.93,38.17,35.93,33.99,39.77,33.30,33.89,34.84,33.02,33.85,38.81,32.77,32.86,32.94,32.76,38.33,33.39,34.15,37.56,42.74,39.34,39.36,39.85,39.92,41.11,41.22,39.82,38.48,37.92,37.98,37.32,33.84,36.17,38.80,38.33,37.66,38.00,37.91,38.29,37.91,38.26,38.34,38.01,39.72,39.06,37.92,37.71,37.10,38.23,38.09,38.32,38.40,37.77,37.96,38.38,37.99,37.98,37.82,37.15,37.13,37.19,38.03,37.49,37.20,37.13,37.00,38.20])


#k5000g500 = np.array([0.28, 0.28, 0.28, 0.29, 0.29, 0.28, 0.27, 0.30, 0.26, 0.30, 0.27, 0.20, 0.21, 0.23, 0.26, 0.28, 0.31, 0.24, 0.26, 0.27, 0.29, 0.29, 0.30, 0.25, 0.26, 0.26, 0.30, 0.27, 0.33, 0.24, 0.28, 0.25, 0.26, 0.27, 0.28, 0.31, 0.30, 0.26, 0.29, 0.27, 0.26, 0.25, 0.24, 0.26, 0.29, 0.29, 0.31, 0.30, 0.24, 0.27, 0.31, 0.30, 0.30, 0.26, 0.26, 0.26, 0.28, 0.25, 0.30, 0.32, 0.35, 0.33, 0.26, 0.29, 0.22, 0.24, 0.30, 0.32, 0.33, 0.30, 0.29, 0.26, 0.29, 0.32, 0.25, 0.38, 0.26, 0.30, 0.33, 0.29, 0.29, 0.28, 0.31, 0.32, 0.28, 0.30, 0.29, 0.25, 0.31, 0.28, 0.28, 0.24, 0.30, 0.30, 0.29, 0.37, 0.31, 0.30, 0.23, 0.30])
#k10000g500 = np.array([0.40,0.41, 0.42, 0.43, 0.39, 0.39, 0.39, 0.41, 0.38, 0.41, 0.42, 0.40, 0.40, 0.42, 0.41, 0.43, 0.39, 0.44, 0.43, 0.41, 0.40, 0.43, 0.42, 0.39, 0.43, 0.38, 0.40, 0.39, 0.42, 0.45, 0.40, 0.40, 0.39, 0.38, 0.38, 0.39, 0.42, 0.42, 0.37, 0.41, 0.38, 0.47, 0.41, 0.45, 0.37, 0.42, 0.39, 0.36, 0.44, 0.43, 0.39, 0.42, 0.39, 0.38, 0.41, 0.50, 0.41, 0.39, 0.45, 0.43, 0.40, 0.43, 0.38, 0.41, 0.44, 0.41, 0.41, 0.41, 0.44, 0.43, 0.42, 0.39, 0.38, 0.41, 0.43, 0.43, 0.38, 0.43, 0.38, 0.37, 0.44, 0.39, 0.40, 0.39, 0.38, 0.44, 0.38, 0.38, 0.39, 0.44, 0.38, 0.41, 0.40, 0.42, 0.40, 0.44, 0.40, 0.43, 0.45, 0.41])
#k15000g500 = np.array([0.57, 0.58, 0.52, 0.63, 0.59, 0.56, 0.55, 0.57, 0.58, 0.56, 0.52, 0.60, 0.64, 0.56, 0.60, 0.55, 0.52, 0.56, 0.59, 0.64, 0.59, 0.57, 0.53, 0.59, 0.56, 0.57, 0.59, 0.55, 0.65, 0.59, 0.60, 0.62, 0.55, 0.63, 0.53, 0.59, 0.56, 0.55, 0.54, 0.56, 0.57, 0.55, 0.57, 0.60, 0.57, 0.60, 0.56, 0.60, 0.69, 0.58, 0.54, 0.60, 0.62, 0.58, 0.54, 0.57, 0.58, 0.57, 0.54, 0.55, 0.69, 0.54, 0.55, 0.57, 0.58, 0.54, 0.59, 0.59, 0.58, 0.58, 0.62, 0.59, 0.66, 0.57, 0.59, 0.61, 0.55, 0.61, 0.56, 0.59, 0.59, 0.55, 0.56, 0.56, 0.56, 0.55, 0.57, 0.55, 0.60, 0.56, 0.55, 0.57, 0.58, 0.53, 0.61, 0.62, 0.58, 0.55, 0.55, 0.55])
#k20000g500 = np.array([0.77, 0.77, 0.73, 0.85, 0.70, 0.74, 0.75, 0.72, 0.72, 0.77, 0.75, 0.73, 0.73, 0.76, 0.79, 0.81, 0.74, 0.74, 0.73, 0.77, 0.77, 0.76, 0.77, 0.75, 0.75, 0.77, 0.79, 0.72, 0.72, 0.82, 0.75, 0.76, 0.76, 0.67, 0.75, 0.72, 0.76, 0.79, 0.79, 0.73, 0.73, 0.70, 0.72, 0.73, 0.73, 0.74, 0.81, 0.76, 0.75, 0.74, 0.74, 0.74, 0.72, 0.70, 0.73, 0.73, 0.80, 0.75, 0.73, 0.80, 0.71, 0.78, 0.78, 0.72, 0.76, 0.76, 0.75, 0.74, 0.74, 0.80, 0.78, 0.76, 0.78, 0.73, 0.74, 0.76, 0.78, 0.75, 0.76, 0.75, 0.74, 0.77, 0.71, 0.78, 0.71, 0.75, 0.74, 0.78, 0.74, 0.74, 0.78, 0.77, 0.77, 0.74, 0.72, 0.76, 0.80, 0.77, 0.75, 0.73])
#k25000g500 = np.array([0.97, 0.97, 0.94, 0.95, 1.01, 0.96, 0.96, 0.97, 0.95, 1.01, 0.97, 1.00, 0.96, 0.97, 0.99, 0.94, 0.94, 1.02, 0.96, 0.94, 0.98, 1.00, 0.98, 0.99, 0.98, 0.93, 0.94, 1.00, 1.04, 0.95, 0.94, 0.97, 0.95, 0.98, 0.96, 0.98, 0.97, 1.00, 0.97, 0.95, 0.99, 0.99, 0.92, 1.00, 0.99, 1.00, 0.96, 0.98, 0.98, 1.00, 0.99, 0.97, 0.98, 0.94, 0.98, 0.97, 0.93, 1.02, 0.96, 0.93, 0.99, 0.99, 0.98, 0.96, 0.96, 0.96, 0.99, 0.97, 0.95, 0.99, 0.98, 0.98, 0.96, 1.01, 0.96, 0.95, 0.99, 0.97, 0.99, 0.97, 0.97, 1.00, 0.96, 0.95, 1.01, 0.96, 0.98, 0.94, 1.00, 0.95, 0.97, 0.96, 1.06, 0.95, 0.97, 1.00, 0.97, 0.98, 1.02, 1.01])
#k30000g500 = np.array([1.23, 1.25, 1.18, 1.19, 1.24, 1.25, 1.21, 1.21, 1.21, 1.21, 1.20, 1.22, 1.23, 1.25, 1.21, 1.21, 1.22, 1.17, 1.18, 1.23, 1.22, 1.23, 1.20, 1.22, 1.21, 1.19, 1.25, 1.28, 1.24, 1.24, 1.25, 1.24, 1.24, 1.27, 1.19, 1.35, 1.15, 1.25, 1.21, 1.21, 1.28, 1.23, 1.24, 1.33, 1.27, 1.25, 1.22, 1.21, 1.20, 1.22, 1.17, 1.24, 1.22, 1.20, 1.24, 1.22, 1.24, 1.18, 1.22, 1.23, 1.21, 1.23, 1.23, 1.19, 1.26, 1.21, 1.18, 1.22, 1.17, 1.26, 1.24, 1.22, 1.21, 1.18, 1.28, 1.29, 1.21, 1.19, 1.26, 1.21, 1.27, 1.23, 1.19, 1.24, 1.24, 1.24, 1.24, 1.25, 1.22, 1.23, 1.19, 1.21, 1.25, 1.25, 1.21, 1.22, 1.24, 1.21, 1.19, 1.21])
#k35000g500 = np.array([1.46, 1.53, 1.51, 1.49, 1.50, 1.53, 1.48, 1.49, 1.48, 1.49, 1.50, 1.53, 1.44, 1.46, 1.46, 1.50, 1.53, 1.51, 1.50, 1.49, 1.49, 1.54, 1.47, 1.56, 1.52, 1.47, 1.52, 1.52, 1.49, 1.46, 1.52, 1.51, 1.46, 1.51, 1.48, 1.55, 1.45, 1.54, 1.48, 1.49, 1.51, 1.53, 1.47, 1.52, 1.47, 1.50, 1.49, 1.50, 1.50, 1.48, 1.51, 1.51, 1.52, 1.48, 1.50, 1.54, 1.49, 1.49, 1.52, 1.50, 1.50, 1.47, 1.52, 1.52, 1.49, 1.51, 1.54, 1.58, 1.52, 1.45, 1.61, 1.53, 1.56, 1.52, 1.48, 1.48, 1.53, 1.59, 1.54, 1.52, 1.51, 1.51, 1.50, 1.48, 1.47, 1.50, 1.45, 1.52, 1.51, 1.52, 1.49, 1.50, 1.48, 1.52, 1.54, 1.50, 1.54, 1.49, 1.50, 1.57])
#k40000g500 = np.array([1.91, 1.93, 1.76, 1.76, 1.85, 1.79, 1.86, 1.84, 1.92, 1.81, 1.83, 1.81, 1.90, 1.84, 1.85, 1.82, 1.78, 1.84, 1.82, 1.86, 1.82, 1.86, 1.84, 1.88, 1.81, 1.80, 1.83, 1.83, 1.81, 1.82, 1.81, 1.83, 1.80, 1.79, 1.86, 1.81, 1.83, 1.86, 1.80, 1.86, 1.90, 1.82, 1.85, 1.78, 1.83, 1.79, 1.80, 1.82, 1.77, 1.85, 1.79, 1.85, 1.81, 1.82, 1.78, 1.83, 1.78, 1.82, 1.84, 1.88, 1.80, 1.88, 1.84, 1.82, 1.83, 1.81, 1.86, 1.75, 1.75, 1.85, 1.83, 1.77, 1.77, 1.78, 1.91, 1.88, 1.85, 1.80, 1.88, 1.82, 1.84, 1.85, 1.90, 1.83, 1.83, 1.81, 1.82, 1.85, 1.84, 1.81, 1.81, 1.86, 1.85, 1.86, 1.87, 1.79, 1.81, 1.79, 1.78, 1.83])
#k45000g500 = np.array([2.24, 2.25, 2.22, 2.22, 2.17, 2.18, 2.26, 2.24, 2.18, 2.21, 2.20, 2.18, 2.25, 2.21, 2.21, 2.24, 2.20, 2.16, 2.30, 2.19, 2.13, 2.20, 2.17, 2.17, 2.23, 2.19, 2.14, 2.19, 2.13, 2.23, 2.16, 2.15, 2.18, 2.22, 2.20, 2.17, 2.16, 2.25, 2.22, 2.20, 2.20, 2.19, 2.20, 2.25, 2.09, 2.22, 2.18, 2.23, 2.21, 2.23, 2.20, 2.16, 2.15, 2.21, 2.24, 2.21, 2.28, 2.16, 2.21, 2.25, 2.22, 2.20, 2.21, 2.17, 2.21, 2.20, 2.13, 2.17, 2.21, 2.13, 2.21, 2.19, 2.20, 2.20, 2.19, 2.29, 2.27, 2.14, 2.22, 2.21, 2.17, 2.29, 2.14, 2.24, 2.21, 2.14, 2.17, 2.29, 2.23, 2.31, 2.25, 2.25, 2.16, 2.17, 2.14, 2.21, 2.19, 2.14, 2.22, 2.12])
#k50000g500 = np.array([2.54, 2.70, 2.58, 2.66, 2.64, 2.59, 2.71, 2.61, 2.63, 2.67, 2.69, 2.69, 2.62, 2.61, 2.66, 2.65, 2.62, 2.68, 2.60, 2.65, 2.62, 2.64, 2.60, 2.62, 2.67, 2.64, 2.63, 2.62, 2.58, 2.64, 2.65, 2.62, 2.70, 2.70, 2.66, 2.62, 2.65, 2.69, 2.69, 2.66, 2.61, 2.62, 2.77, 2.60, 2.61, 2.59, 2.61, 2.66, 2.65, 2.59, 2.67, 2.59, 2.68, 2.65, 2.66, 2.63, 2.72, 2.58, 2.65, 2.67, 2.59, 2.66, 2.61, 2.63, 2.63, 2.64, 2.58, 2.66, 2.63, 2.60, 2.67, 2.71, 2.69, 2.58, 2.69, 2.62, 2.58, 2.66, 2.62, 2.72, 2.64, 2.73, 2.58, 2.67, 2.65, 2.68, 2.59, 2.70, 2.68, 2.65, 2.63, 2.63, 2.59, 2.63, 2.55, 2.66, 2.69, 2.66, 2.58, 2.62])
#  k5000g100 = np.array([0.28, 0.29, 0.29, 0.28, 0.29, 0.3, 0.3, 0.29, 0.3, 0.3, 0.27, 0.26, 0.29, 0.23, 0.27, 0.29, 0.29, 0.29, 0.29, 0.3, 0.3, 0.29, 0.3, 0.28, 0.3, 0.29, 0.29, 0.28, 0.29, 0.3, 0.28, 0.3, 0.29, 0.3, 0.3, 0.29, 0.3, 0.29, 0.29, 0.28, 0.29, 0.29, 0.29, 0.29, 0.3, 0.29, 0.3, 0.29, 0.29, 0.29])

#  k10000g100 = np.array([0.54, 0.48, 0.48, 0.48, 0.48, 0.48, 0.54, 0.44, 0.48, 0.49, 0.54, 0.49, 0.42, 0.48, 0.48, 0.49, 0.49, 0.48, 0.54, 0.54, 0.49, 0.53, 0.55, 0.49, 0.54, 0.54, 0.49, 0.48, 0.48, 0.53, 0.54, 0.55, 0.54, 0.49, 0.54, 0.49, 0.54, 0.48, 0.53, 0.48, 0.48, 0.54, 0.49, 0.49, 0.49, 0.56, 0.48, 0.48, 0.47, 0.48])

#  k15000g100 = np.array([0.81, 0.82, 0.82, 0.8, 0.8, 0.8, 0.79, 0.79, 0.8, 0.78, 0.8, 0.8, 0.81, 0.74, 0.81, 0.81, 0.8, 0.82, 0.78, 0.82, 0.78, 0.78, 0.79, 0.81, 0.79, 0.8, 0.75, 0.8, 0.82, 0.81, 0.74, 0.81, 0.81, 0.8, 0.79, 0.8, 0.8, 0.73, 0.82, 0.77, 0.81, 0.75, 0.81, 0.8, 0.82, 0.8, 0.74, 0.81, 0.79, 0.8])

#  k20000g100 = np.array([1.12, 1.13, 1.13, 1.13, 1.12, 1.12, 1.05, 1.14, 1.11, 1.11, 1.11, 1.08, 1.12, 1.14, 1.11, 1.12, 1.12, 1.1, 1.1, 1.13, 1.11, 1.13, 1.14, 1.11, 1.12, 1.12, 1.12, 1.12, 1.09, 1.12, 1.11, 1.11, 1.13, 1.12, 1.13, 1.11, 1.11, 1.14, 1.11, 1.12, 1.08, 1.07, 1.11, 1.1, 1.06, 1.11, 1.11, 1.05, 1.05, 1.12])

#  k25000g100 = np.array([1.49, 1.51, 1.49, 1.5, 1.45, 1.49, 1.47, 1.49, 1.47, 1.47, 1.48, 1.49, 1.49, 1.5, 1.48, 1.51, 1.45, 1.49, 1.49, 1.46, 1.51, 1.48, 1.49, 1.49, 1.51, 1.48, 1.49, 1.46, 1.5, 1.45, 1.5, 1.49, 1.47, 1.46, 1.46, 1.5, 1.44, 1.49, 1.48, 1.42, 1.47, 1.49, 1.5, 1.42, 1.49, 1.43, 1.51, 1.5, 1.48, 1.48])

#  k30000g100 = np.array([1.9, 1.95, 1.94, 1.92, 1.92, 1.92, 1.93, 1.92, 1.92, 1.9, 1.89, 1.93, 1.9, 1.95, 1.9, 1.92, 1.91, 1.96, 1.92, 1.85, 1.91, 1.87, 1.91, 1.93, 1.92, 1.93, 1.91, 1.91, 1.91, 1.93, 1.95, 1.86, 1.93, 1.9, 1.9, 1.91, 1.94, 1.92, 1.9, 1.91, 1.95, 1.9, 1.94, 1.96, 1.94, 1.82, 1.91, 1.91, 1.92, 1.91])

#  k35000g100 = np.array([2.43, 2.5, 2.42, 2.44, 2.43, 2.4, 2.4, 2.4, 2.37, 2.43, 2.44, 2.38, 2.44, 2.42, 2.45, 2.44, 2.4, 2.45, 2.45, 2.46, 2.37, 2.46, 2.48, 2.45, 2.4, 2.41, 2.43, 2.41, 2.41, 2.44, 2.46, 2.36, 2.45, 2.42, 2.41, 2.41, 2.37, 2.45, 2.42, 2.43, 2.35, 2.45, 2.44, 2.45, 2.34, 2.43, 2.42, 2.44, 2.44, 2.42])

#  k40000g100 = np.array([3.04, 3.02, 3.03, 3.05, 3.03, 3.03, 3.03, 3.04, 3.05, 3.03, 3.03, 3.05, 3.07, 3.05, 2.99, 3.17, 3, 3.04, 3.03, 2.98, 3.05, 3.02, 3.07, 3.05, 3.01, 3.06, 3, 2.99, 3.02, 3.04, 3.02, 3.03, 3.04, 3.09, 3, 3.03, 3.04, 3.04, 3.02, 3.02, 3.01, 3.05, 2.99, 2.97, 3.04, 3.03, 3.04, 3.03, 3.06, 2.97])

#  k45000g100 = np.array([3.7, 3.68, 3.72, 3.71, 3.68, 3.72, 3.64, 3.67, 3.67, 3.66, 3.7, 3.72, 3.69, 3.71, 3.62, 3.72, 3.69, 3.68, 3.71, 3.68, 3.68, 3.75, 3.7, 3.71, 3.67, 3.7, 3.65, 3.69, 3.69, 3.7, 3.68, 3.68, 3.69, 3.67, 3.72, 3.67, 3.63, 3.66, 3.71, 3.71, 3.69, 3.69, 3.71, 3.72, 3.69, 3.7, 3.64, 3.68, 3.67, 3.7])

#  k50000g100 = np.array([4.48, 4.43, 4.47, 4.44, 4.41, 4.41, 4.38, 4.42, 4.42, 4.41, 4.4, 4.42, 4.41, 4.42, 4.43, 4.37, 4.39, 4.43, 4.44, 4.39, 4.44, 4.46, 4.4, 4.44, 4.39, 4.45, 4.4, 4.34, 4.37, 4.46, 4.4, 4.41, 4.44, 4.4, 4.44, 4.44, 4.43, 4.39, 4.43, 4.39, 4.4, 4.45, 4.44, 4.37, 4.33, 4.4, 4.4, 4.43, 4.45, 4.4])

#  k5000g300 = np.array([0.31, 0.29, 0.28, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.29, 0.28, 0.29, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.3, 0.28, 0.29, 0.28, 0.3, 0.29, 0.28, 0.3, 0.28, 0.29, 0.27, 0.3, 0.28, 0.29, 0.3, 0.3, 0.29, 0.29, 0.27, 0.29, 0.28, 0.3, 0.3, 0.3, 0.3, 0.29, 0.3, 0.28, 0.3, 0.29, 0.3, 0.29, 0.29, 0.27, 0.3, 0.29, 0.3, 0.28, 0.3, 0.3, 0.29, 0.27, 0.29, 0.3, 0.29, 0.3, 0.29, 0.29, 0.3, 0.3, 0.28, 0.23, 0.3, 0.29, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.29, 0.3, 0.3, 0.3, 0.29, 0.29, 0.31, 0.29, 0.3])
#  k10000g300 = np.array([0.5, 0.5, 0.51, 0.51, 0.5, 0.5, 0.51, 0.5, 0.5, 0.51, 0.49, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.5, 0.5, 0.5, 0.5, 0.51, 0.51, 0.5, 0.49, 0.5, 0.49, 0.49, 0.51, 0.49, 0.5, 0.51, 0.49, 0.5, 0.48, 0.43, 0.51, 0.49, 0.49, 0.5, 0.49, 0.51, 0.51, 0.5, 0.51, 0.5, 0.48, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.5, 0.5, 0.52, 0.51, 0.45, 0.51, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.51, 0.49, 0.51, 0.5, 0.51, 0.51, 0.51, 0.5, 0.51, 0.51, 0.5, 0.51, 0.5, 0.49, 0.48, 0.5, 0.51, 0.51, 0.51, 0.5, 0.49, 0.51, 0.52, 0.51, 0.5, 0.5, 0.5])
#  k15000g300 = np.array([0.73, 0.73, 0.75, 0.67, 0.75, 0.74, 0.74, 0.68, 0.75, 0.75, 0.76, 0.75, 0.74, 0.74, 0.74, 0.74, 0.75, 0.75, 0.74, 0.75, 0.75, 0.73, 0.73, 0.74, 0.74, 0.74, 0.74, 0.74, 0.75, 0.74, 0.71, 0.73, 0.74, 0.75, 0.74, 0.74, 0.75, 0.74, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.75, 0.68, 0.75, 0.74, 0.74, 0.75, 0.74, 0.74, 0.75, 0.74, 0.7, 0.73, 0.73, 0.74, 0.74, 0.74, 0.75, 0.74, 0.75, 0.74, 0.73, 0.75, 0.74, 0.74, 0.74, 0.73, 0.74, 0.74, 0.75, 0.75, 0.74, 0.74, 0.75, 0.74, 0.74, 0.67, 0.74, 0.75, 0.75, 0.74, 0.74, 0.75, 0.74, 0.75, 0.73, 0.76, 0.75, 0.73, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74])
#  k20000g300 = np.array([1.15, 1.17, 1.17, 1.16, 1.14, 1.24, 1.15, 1.15, 1.15, 1.15, 1.14, 1.14, 1.16, 1.15, 1.25, 1.16, 1.15, 1.16, 1.16, 1.17, 1.15, 1.16, 1.15, 1.16, 1.15, 1.16, 1.16, 1.14, 1.17, 1.15, 1.16, 1.16, 1.15, 1.15, 1.15, 1.17, 1.15, 1.15, 1.15, 1.15, 1.17, 1.16, 1.15, 1.14, 1.16, 1.16, 1.14, 1.15, 1.14, 1.16, 1.15, 1.16, 1.14, 1.16, 1.16, 1.15, 1.13, 1.15, 1.15, 1.14, 1.15, 1.15, 1.1, 1.15, 1.17, 1.17, 1.16, 1.16, 1.15, 1.15, 1.15, 1.16, 1.15, 1.15, 1.16, 1.15, 1.16, 1.16, 1.17, 1.15, 1.15, 1.15, 1.15, 1.14, 1.17, 1.17, 1.15, 1.16, 1.13, 1.15, 1.16, 1.16, 1.15, 1.14, 1.16, 1.15, 1.15, 1.14, 1.14, 1.16])
#  k25000g300 = np.array([1.54, 1.53, 1.54, 1.52, 1.58, 1.52, 1.53, 1.53, 1.52, 1.52, 1.51, 1.54, 1.54, 1.52, 1.53, 1.53, 1.52, 1.51, 1.52, 1.45, 1.53, 1.52, 1.53, 1.51, 1.53, 1.53, 1.51, 1.52, 1.5, 1.53, 1.54, 1.52, 1.52, 1.54, 1.54, 1.53, 1.52, 1.55, 1.52, 1.52, 1.55, 1.52, 1.51, 1.52, 1.53, 1.52, 1.53, 1.52, 1.53, 1.52, 1.54, 1.52, 1.52, 1.52, 1.53, 1.51, 1.51, 1.45, 1.54, 1.54, 1.51, 1.53, 1.52, 1.55, 1.52, 1.51, 1.55, 1.51, 1.52, 1.53, 1.52, 1.51, 1.52, 1.52, 1.54, 1.53, 1.52, 1.52, 1.55, 1.51, 1.53, 1.54, 1.54, 1.54, 1.51, 1.51, 1.52, 1.55, 1.51, 1.54, 1.53, 1.51, 1.5, 1.54, 1.52, 1.55, 1.52, 1.52, 1.55, 1.54])
#  k30000g300 = np.array([2.12, 2.18, 2.18, 2.19, 2.23, 2.23, 2.22, 2.21, 2.22, 2.17, 2.18, 2.19, 2.19, 2.18, 2.19, 2.2, 2.2, 2.21, 2.2, 2.19, 2.2, 2.12, 2.18, 2.2, 2.22, 2.2, 2.22, 2.19, 2.21, 2.22, 2.21, 2.21, 2.22, 2.21, 2.11, 2.17, 2.2, 2.22, 2.2, 2.2, 2.21, 2.2, 2.19, 2.2, 2.21, 2.18, 2.2, 2.2, 2.19, 2.2, 2.2, 2.19, 2.21, 2.21, 2.22, 2.19, 2.23, 2.18, 2.19, 2.23, 2.22, 2.24, 2.19, 2.24, 2.21, 2.22, 2.19, 2.18, 2.19, 2.2, 2.19, 2.22, 2.2, 2.19, 2.21, 2.2, 2.21, 2.22, 2.19, 2.21, 2.18, 2.2, 2.22, 2.19, 2.21, 2.19, 2.18, 2.18, 2.21, 2.2, 2.2, 2.76, 2.5, 2.46, 2.33, 2.2, 2.22, 2.2, 2.2, 2.19])
#  k35000g300 = np.array([2.72, 2.75, 2.74, 2.74, 2.77, 2.74, 2.77, 2.75, 2.72, 2.74, 2.76, 2.76, 2.81, 2.77, 2.78, 2.76, 2.75, 2.74, 2.77, 2.76, 2.8, 2.76, 2.77, 2.75, 2.75, 2.79, 2.75, 2.78, 2.77, 2.74, 2.87, 2.75, 2.79, 2.77, 2.91, 2.77, 2.76, 2.81, 2.84, 2.78, 2.75, 2.76, 2.76, 2.74, 2.8, 2.76, 2.67, 2.77, 2.76, 2.75, 2.78, 2.77, 2.77, 2.77, 2.76, 2.76, 2.74, 2.78, 2.78, 2.74, 2.76, 2.75, 2.75, 2.83, 2.77, 2.77, 2.74, 2.76, 2.76, 2.76, 2.75, 2.83, 2.82, 2.78, 2.77, 2.79, 2.75, 2.79, 2.78, 2.77, 2.76, 2.78, 2.8, 2.78, 2.75, 2.79, 2.79, 2.77, 2.81, 2.79, 2.81, 2.81, 2.8, 2.83, 2.77, 2.8, 2.79, 2.78, 2.77, 2.81])
#  k40000g300 = np.array([4.66, 4.75, 4.71, 4.73, 4.68, 4.69, 4.7, 4.7, 4.69, 4.66, 4.73, 4.67, 4.73, 4.7, 4.65, 4.77, 4.65, 4.67, 4.66, 4.71, 4.64, 4.69, 4.67, 4.68, 4.68, 4.76, 4.71, 4.7, 4.69, 4.7, 4.71, 4.66, 4.73, 4.75, 4.72, 4.72, 4.69, 4.73, 4.73, 4.63, 4.69, 4.69, 4.64, 4.68, 4.69, 4.72, 4.68, 4.67, 4.68, 4.65, 4.66, 4.72, 4.7, 4.7, 4.66, 4.66, 4.66, 4.69, 4.69, 4.69, 4.75, 4.7, 4.72, 4.66, 4.67, 4.68, 4.69, 4.73, 4.69, 4.63, 4.7, 4.68, 4.7, 4.66, 4.66, 4.68, 4.69, 4.67, 4.64, 4.66, 4.63, 4.65, 4.89, 4.65, 4.79, 4.82, 4.83, 4.66, 4.84, 4.68, 4.83, 4.68, 4.62, 4.73, 4.72, 4.66, 4.69, 4.66, 4.66, 4.66])
#  k45000g300 = np.array([6.17, 6.33, 6.25, 6.31, 6.26, 6.25, 6.29, 6.31, 6.27, 6.3, 6.25, 6.3, 6.29, 6.34, 6.27, 6.29, 6.26, 6.24, 6.32, 6.25, 6.21, 6.3, 6.24, 6.17, 6.36, 6.27, 6.29, 6.24, 6.18, 6.21, 6.25, 6.22, 6.23, 6.26, 6.22, 6.27, 6.22, 6.28, 6.25, 6.27, 6.29, 6.27, 6.23, 6.24, 6.25, 6.28, 6.29, 6.26, 6.36, 6.25, 6.23, 6.21, 6.26, 6.3, 6.32, 6.23, 6.31, 6.22, 6.21, 6.26, 6.29, 6.29, 6.29, 6.31, 6.3, 6.21, 6.27, 6.29, 6.22, 6.3, 6.3, 6.25, 6.22, 6.23, 6.28, 6.23, 6.24, 6.21, 6.27, 6.3, 6.26, 6.3, 6.29, 6.29, 6.38, 6.26, 6.26, 6.23, 6.27, 6.26, 6.29, 6.27, 6.28, 6.23, 6.22, 6.23, 6.21, 6.24, 6.31, 6.24])
#  k50000g300 = np.array([7.54, 7.62, 7.54, 7.52, 7.53, 7.51, 7.53, 7.51, 7.56, 7.5, 7.54, 7.48, 7.51, 7.51, 7.47, 7.51, 7.48, 7.53, 7.54, 7.58, 7.51, 7.51, 7.53, 7.53, 7.48, 7.51, 7.52, 7.51, 7.55, 7.47, 7.51, 7.56, 7.53, 7.5, 7.58, 7.44, 7.5, 7.51, 7.48, 7.53, 7.61, 7.53, 7.51, 7.55, 7.51, 7.5, 7.53, 7.49, 7.54, 7.58, 7.48, 7.53, 7.53, 7.51, 7.54, 7.52, 7.59, 7.58, 7.56, 7.49, 7.52, 7.52, 7.5, 7.51, 7.5, 7.59, 7.75, 7.49, 7.5, 7.56, 7.71, 7.68, 7.64, 7.52, 7.72, 7.69, 7.64, 7.52, 7.61, 7.67, 7.68, 7.45, 7.54, 7.69, 7.62, 7.5, 7.84, 7.7, 7.53, 7.51, 7.62, 7.72, 7.51, 7.59, 7.53, 7.55, 7.7, 7.56, 7.51, 7.59])
#  k5000g100 = np.array([0.29, 0.22, 0.29, 0.29, 0.29, 0.27, 0.27, 0.29, 0.3, 0.3])
#  k10000g100 = np.array([0.6, 0.6, 0.6, 0.52, 0.6, 0.59, 0.55, 0.61, 0.6, 0.59])
#  k10000g100 = np.array([0.6, 0.6, 0.6, 0.58, 0.6, 0.6, 0.55, 0.6, 0.6, 0.6])
#  k15000g100 = np.array([1.20, 1.17, 1.12, 1.27, 1.26, 1.18, 1.17, 1.27, 1.25, 1.26])
#  k15000g100 = np.array([1.19, 1.17, 1.22, 1.26, 1.27, 1.17, 1.18, 1.27, 1.26, 1.27])
#  k20000g100 = np.array([1.8, 1.8, 1.79, 1.77, 1.83, 1.79, 1.78, 1.78, 1.79, 1.78])
#  k25000g200 = np.array([1.71, 1.72, 1.72, 1.71, 1.74, 1.72, 1.71, 1.7, 1.7, 1.72])
#  k30000g200 = np.array([3.23, 3.26, 3.2, 3.24, 3.21, 3.23, 3.25, 3.24, 3.24, 3.23])
#  k35000g200 = np.array([4.17, 4.13, 4.12, 4.16, 4.15, 4.11, 4.15, 4.08, 4.09, 4.12])
#  k40000g300 = np.array([4.77, 4.71, 4.69, 4.68, 4.72, 4.77, 4.74, 4.71, 4.75, 4.69])
#  k45000g300 = np.array([6.34, 6.27, 6.31, 6.26, 6.22, 6.2, 6.24, 6.22, 6.35, 6.25])
#  k50000g300 = np.array([7.53, 7.58, 7.55, 7.52, 7.52, 7.54, 7.56, 7.51, 7.57, 7.53])

labels = []
for k in range(10000, 150001, 10000):
    labels.append('{}K'.format(k//1000))

print(labels)

fig, axes = plt.subplots(nrows=1, ncols=1, figsize=(8, 2.5))

#  arr_arr = [k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300]
#  arr_arr = [k5000g300, k10000g300, k15000g300, k20000g300, k25000g300, k30000g300, k35000g300, k40000g300, k45000g300, k50000g300]
#  arr_arr = [k5000g100, k10000g100, k15000g100, k20000g100, k25000g100, k30000g100, k35000g100, k40000g100, k45000g100, k50000g100]
#  arr_arr = [k5000g500, k10000g500, k15000g500, k20000g500, k25000g500, k30000g500, k35000g500, k40000g500, k45000g500, k50000g500]
arr_arr = [k10000g500, k20000g500, k30000g500, k40000g500, k50000g500, k60000g500, k70000g500, k80000g500, k90000g500, k100000g500, k110000g500, k120000g500, k130000g500, k140000g500, k150000g500]

#  for arr in [k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300]:

#  axes[1].boxplot([k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300], whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0})
#  axes.boxplot(arr_arr, whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0}, boxprops={'linewidth': 0})
axes.boxplot(arr_arr, whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0})

arr_avg = [np.average(arr) for arr in arr_arr]

axes.plot(range(1, 16), arr_avg, '-k', linewidth='1', label='mean and stdev')

def MB(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x)

formatter = FuncFormatter(MB)
#  extraticks = [x[2], x[7]]

#  axes.set_ylim((0,3))
#  axes.set_ylim(bottom=-0.1)
#  ax.set_xlim((0, x[-1]))
#  ax.set_ylabel('Enclave Memory Footprint (MB)')
#  ax.set_xlabel('Number of rules')
#  ax.set_yscale("log")
#  ax.set_xticks(range(10000,55000, 5000))
#  ax.yaxis.set_major_formatter(formatter)
#  ax.legend(loc=2)
#  ax.set_axisbelow(True)
#  ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.set_ylabel('Running time (s)')
axes.set_xlabel('Number of rules $k$')
#  axes[0].tick_params(
    #  axis='x',          # changes apply to the x-axis
    #  which='both',      # both major and minor ticks are affected
    #  bottom='off',      # ticks along the bottom edge are off
    #  top='off',         # ticks along the top edge are off
    #  labelbottom='off')
#  plt.xticks(range(1, 10), labels, rotation='vertical')
#  axes[0].xticks(range(10), labels, rotation='vertical')
#  axes[0].grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.set_axisbelow(True)
axes.legend(loc=2)

#  axes[1].set_ylabel('variance in 10 run')
#  plt.setp(axes.get_xticklabels(), rotation=30, horizontalalignment='right')
fig.set_tight_layout(True)
#  plt.tight_layout()
pp = PdfPages(base_name + '.pdf')
pp.savefig(fig)
pp.close()


==> figures/mem_vs_n_rules.py <==
#!/usr/bin/env python3

import os.path as path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

base_name = path.splitext(path.basename(__file__))[0]

x = []
y_trie = []
y_rules = []

dispatch = [y_trie, y_rules, x]

line_count = 0
with open(base_name + '.txt') as data_file:
    for line in data_file.readlines():
        num = int(line.split('\n')[0])
        select = line_count % 3;
        dispatch[select].append(num)
        line_count += 1

y_trie = [i // 1024 for i in y_trie]
y_rules = [i / 1024 / 1024 for i in y_rules]
y_enclave = [i + 40 for i in y_rules]

x_sampled = []
y_enclave_sampled = []

#  x_3000 = 0
last_y = 0

for n,y in zip(x, y_enclave):
    if y != last_y:
        y_enclave_sampled.append(y)
        x_sampled.append(n)
        #  if n < 3000:
            #  x_3000 = len(x_sampled) - 1
        last_y = y

fig, ax = plt.subplots(figsize=(3.3, 2.4))

x = x_sampled
y_enclave = y_enclave_sampled
#  y = np.vstack([y_trie, y_rules, y_enclave])
#  labels=['Trie structure', 'Rule storage', 'EPC']
#  ax.stackplot(x, y_trie, y_rules, y_enclave, labels=labels)

#  y = np.vstack([y_trie])
#  labels=['']
ax.stackplot(x[:], y_enclave[:], color='#A9A9A9')

ax.plot([x[0], x[-1]], [90, 90], '--k')

#  print(x_3000)
#  print(y_enclave)

#  ax.plot([x[x_3000], x[x_3000]], [0, y_enclave[x_3000]], '--k')
#  y_off = 1e
#  ax.annotate(s=str(x[2]),xy=(x[2], y_mpps[2]), xytext=(x[2], y_mpps[2] + y_off))
ax.annotate(s='EPC limit', xy=(x[len(x)//2], y_enclave[len(x)//2]), xytext=(x[len(x)//2], 93))

def MB(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x)

formatter = FuncFormatter(MB)
#  extraticks = [x[2], x[7]]

ax.set_ylim(bottom=0)
ax.set_xlim((0, x[-1]))
ax.set_ylabel('Enclave Memory Footprint (MB)')
ax.set_xlabel('Number of rules')
#  ax.set_yscale("log")
#  ax.set_xticks(list(ax.get_xticks()) + extraticks)
ax.yaxis.set_major_formatter(formatter)
#  ax.legend(loc=2)
#  ax.set_axisbelow(True)
ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');

plt.tight_layout()
pp = PdfPages(base_name + '.pdf')
pp.savefig(fig)
pp.close()


==> figures/perf_vs_n_rules.py <==
#!/usr/bin/env python3

import os.path as path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

pdf_name = path.splitext(path.basename(__file__))[0]

x = [1, 100, 500, 1000, 1500, 2000, 2500, 3000, 3500, 4000, 4500, 5000, 5500, 6000, 6500, 7000, 7500, 8000, 8500, 9000, 9500, 10000]

y_gbps = [9918, 9286, 8767, 8596, 8515, 8485, 8344, 8321, 7705, 7436, 6709, 6510, 5588, 5486, 5109, 4462, 4091, 3873, 3715, 3591, 3467, 3376]

y_mpps = [14760204, 13819426, 13046434, 12792380, 12671857, 12626582, 12417741, 12383045, 11466674, 11065769, 9984946, 9688928, 8316495, 8163745, 7603623, 6640251, 6087892, 5764469, 5529393, 5345218, 5160013, 5024758]

x_new = [1, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000, 1500, 2000, 2500, 3000, 3500, 4000, 4500, 5000, 5500, 6000, 6500, 7000, 7500, 8000, 8500, 9000, 9500, 10000]

y_mpps_new = [ 14695894, 13679845, 13506069, 13240840, 13008898, 12882348, 12814351, 12733076, 12686340, 12604276, 12589103, 12511965, 12439302, 12219917, 11921271, 11641844, 11210118, 10414335, 9078702, 8585527, 7842610, 6987260, 6692459, 6245105, 5924572, 5643085, 5432388, 5217409, 5120846]

x = x_new
y_mpps = y_mpps_new

fig, ax = plt.subplots(figsize=(3.3, 2.3))
line, = ax.plot(x, y_mpps, '-', linewidth=1)

#  ax.plot([x[2], x[2]], [0, y_mpps[2]], '--k', linewidth=0.5)
ax.plot([x[15], x[15]], [0, y_mpps[15]], '--k')

x_off = 0
y_off = 1e6 *.5
#  ax.annotate(s=str(x[2]),xy=(x[2], y_mpps[2]), xytext=(x[2], y_mpps[2] + y_off))
#  ax.annotate(s='3000 rules',xy=(x[15], y_mpps[15]), xytext=(x[15] + x_off, y_mpps[15] + y_off), arrowprops={'arrowstyle': 'wedge'})
ax.annotate(s='3000 rules',xy=(x[15], y_mpps[15]), xytext=(x[15] + x_off, y_mpps[15] + y_off))

def mpps(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x/1000000)

formatter = FuncFormatter(mpps)

#  extraticks = [x[2], x[15]]

ax.set_ylim(bottom=0)
ax.set_xlim((0, 10000))
ax.set_ylabel('Throughput (Mpps)')
ax.set_xlabel('Number of rules')
#  ax.set_xticks(list(ax.get_xticks()) + extraticks)
ax.yaxis.set_major_formatter(formatter)
ax.set_axisbelow(True)
ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');

plt.tight_layout()
pp = PdfPages(pdf_name + '.pdf')
pp.savefig(fig)
pp.close()


==> paper 2/figures/attack_cost_analysis.py <==
#!/usr/bin/env python3

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

plt.figure(figsize=(6, 2.2))

plt.style.use('seaborn-paper')
print('Available Themes\n', plt.style.available)

attack1_name = 'PF'
attack2_name = 'CBS'

attack2_label_str = lambda a, c: r'{} ($|C| = {}$)'.format(a, c)

H = np.arange(16, 60, 1)
plt.plot(H, 2**H, label=attack1_name)
for C in [10, 100, 1000]:
    plt.plot(H, H*C + C, label=attack2_label_str(attack2_name, C))

plt.yscale("log")
plt.xlabel(r'$H$')
plt.ylabel('# of flooding-and-measuring\n(log scale)')
plt.legend()
plt.text(44, 10**15, r'$2^H$')
plt.text(40, 10**6, r'$(H + 1)|C|$')
plt.tight_layout()

pp = PdfPages('attack_cost_analysis.pdf')
pp.savefig()
pp.close()



==> paper 2/figures/barchart_pps.py <==
#!/usr/bin/env python3
"""
========
Barchart
========

A bar plot with errorbars and height labels on individual bars
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

N = 6
native_means = (14860237, 8441320, 4528374, 2344879, 1197079, 822474)
# native_std = (1, 1, 1, 1, 1, 1)

ind = np.arange(N)  # the x locations for the groups
width = 0.25       # the width of the bars

# plt.figure(figsize=plt.figaspect(0.5)

fig, ax = plt.subplots(figsize=(6, 2.5))
rects1 = ax.bar(ind, native_means, width, color='#DCDCDC', linewidth=1, edgecolor='k')

naive_means = (6387322, 6073709, 4515876, 2347586, 1196906, 822127)
# naive_std = (3, 5, 2, 3, 3, 3)
rects2 = ax.bar(ind + width, naive_means, width, color='#A9A9A9', linewidth=1,  edgecolor='k')

light_means = (12016069, 8434759, 4528040, 2348902, 1196944, 821704)
# light_std = (1, 2, 3, 4, 5, 6)
rects3 = ax.bar(ind + width + width, light_means, width, color='#000000', linewidth=1,  edgecolor='k')

def mpps(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x/1000000)

formatter = FuncFormatter(mpps)

# add some text for labels, title and axes ticks
ax.set_ylabel('Throughput (Mpps)')
ax.set_xlabel('Packet Size (bytes)')
ax.yaxis.set_major_formatter(formatter)
#ax.set_title('Scores by group and gender')
#ax.set_ylim(1, 10)
ax.set_xticks(ind + 2 * width / 2)
ax.set_xticklabels(('64', '128', '256', '512', '1024', '1500'))

ax.legend((rects1[0], rects2[0], rects3[0]), ('Native (no SGX)', 'SGX with full packet copy', 'SGX with near zero copy'))

ax.set_axisbelow(True)
ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
                '%d' % int(height),
                ha='center', va='bottom')

# autolabel(rects1)
# autolabel(rects2)
# autolabel(rects3)
# print(matplotlib.__version__)
# ax.autoscale_view(True,True,True)
plt.tight_layout()
# plt.show()
pp = PdfPages('throughput_pps.pdf')
pp.savefig(fig)
pp.close()


==> paper 2/figures/barchart_throughtput.py <==
#!/usr/bin/env python3
"""
========
Barchart
========

A bar plot with errorbars and height labels on individual bars
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

N = 6
native_means = (9986, 9994, 9998, 9979, 9997, 10001)
# native_std = (1, 1, 1, 1, 1, 1)

ind = np.arange(N)  # the x locations for the groups
width = 0.26       # the width of the bars

fig, ax = plt.subplots(figsize=(6, 2.5))
rects1 = ax.bar(ind, native_means, width, color='#DCDCDC', linewidth=1, edgecolor='k')

naive_means = (4292, 7191, 9971, 9991, 9996, 9997)
# naive_std = (3, 5, 2, 3, 3, 3)
rects2 = ax.bar(ind + width, naive_means, width, color='#A9A9A9', linewidth=1,  edgecolor='k')

light_means = (8074, 9986, 9997, 9996, 9996, 9991)
# light_std = (1, 2, 3, 4, 5, 6)
rects3 = ax.bar(ind + width + width, light_means, width, color='#000000', linewidth=1,  edgecolor='k')

def gbps(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x/1000)

formatter = FuncFormatter(gbps)

# add some text for labels, title and axes ticks
ax.set_ylabel('Throughput (Gbps)')
#ax.set_title('Scores by group and gender')
# ax.set_ylim([1, 10])
ax.yaxis.set_major_formatter(formatter)
ax.set_xlabel('Packet Size (bytes)')
ax.set_xticks(ind + 2 * width / 2)
ax.set_xticklabels(('64', '128', '256', '512', '1024', '1500'))
ax.legend((rects1[0], rects2[0], rects3[0]), ('Native (no SGX)', 'SGX with full packet copy', 'SGX with near zero copy'), loc=4)
# ax.ticklabel_format(style='sci', axis='y', scilimits=(3,4))

ax.set_axisbelow(True)
ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
                '%d' % int(height),
                ha='center', va='bottom')

# autolabel(rects1)
# autolabel(rects2)
# autolabel(rects3)
plt.tight_layout()
# plt.show()
pp = PdfPages('throughput_bps.pdf')
pp.savefig(fig)
pp.close()


==> paper 2/figures/greedy_solving_time.py <==
#!/usr/bin/env python3

import os.path as path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

base_name = path.splitext(path.basename(__file__))[0]

k5000g500 = np.array([0.28, 0.28, 0.28, 0.29, 0.29, 0.28, 0.27, 0.30, 0.26, 0.30, 0.27, 0.20, 0.21, 0.23, 0.26, 0.28, 0.31, 0.24, 0.26, 0.27, 0.29, 0.29, 0.30, 0.25, 0.26, 0.26, 0.30, 0.27, 0.33, 0.24, 0.28, 0.25, 0.26, 0.27, 0.28, 0.31, 0.30, 0.26, 0.29, 0.27, 0.26, 0.25, 0.24, 0.26, 0.29, 0.29, 0.31, 0.30, 0.24, 0.27, 0.31, 0.30, 0.30, 0.26, 0.26, 0.26, 0.28, 0.25, 0.30, 0.32, 0.35, 0.33, 0.26, 0.29, 0.22, 0.24, 0.30, 0.32, 0.33, 0.30, 0.29, 0.26, 0.29, 0.32, 0.25, 0.38, 0.26, 0.30, 0.33, 0.29, 0.29, 0.28, 0.31, 0.32, 0.28, 0.30, 0.29, 0.25, 0.31, 0.28, 0.28, 0.24, 0.30, 0.30, 0.29, 0.37, 0.31, 0.30, 0.23, 0.30])
k10000g500 = np.array([0.40,0.41, 0.42, 0.43, 0.39, 0.39, 0.39, 0.41, 0.38, 0.41, 0.42, 0.40, 0.40, 0.42, 0.41, 0.43, 0.39, 0.44, 0.43, 0.41, 0.40, 0.43, 0.42, 0.39, 0.43, 0.38, 0.40, 0.39, 0.42, 0.45, 0.40, 0.40, 0.39, 0.38, 0.38, 0.39, 0.42, 0.42, 0.37, 0.41, 0.38, 0.47, 0.41, 0.45, 0.37, 0.42, 0.39, 0.36, 0.44, 0.43, 0.39, 0.42, 0.39, 0.38, 0.41, 0.50, 0.41, 0.39, 0.45, 0.43, 0.40, 0.43, 0.38, 0.41, 0.44, 0.41, 0.41, 0.41, 0.44, 0.43, 0.42, 0.39, 0.38, 0.41, 0.43, 0.43, 0.38, 0.43, 0.38, 0.37, 0.44, 0.39, 0.40, 0.39, 0.38, 0.44, 0.38, 0.38, 0.39, 0.44, 0.38, 0.41, 0.40, 0.42, 0.40, 0.44, 0.40, 0.43, 0.45, 0.41])
k15000g500 = np.array([0.57, 0.58, 0.52, 0.63, 0.59, 0.56, 0.55, 0.57, 0.58, 0.56, 0.52, 0.60, 0.64, 0.56, 0.60, 0.55, 0.52, 0.56, 0.59, 0.64, 0.59, 0.57, 0.53, 0.59, 0.56, 0.57, 0.59, 0.55, 0.65, 0.59, 0.60, 0.62, 0.55, 0.63, 0.53, 0.59, 0.56, 0.55, 0.54, 0.56, 0.57, 0.55, 0.57, 0.60, 0.57, 0.60, 0.56, 0.60, 0.69, 0.58, 0.54, 0.60, 0.62, 0.58, 0.54, 0.57, 0.58, 0.57, 0.54, 0.55, 0.69, 0.54, 0.55, 0.57, 0.58, 0.54, 0.59, 0.59, 0.58, 0.58, 0.62, 0.59, 0.66, 0.57, 0.59, 0.61, 0.55, 0.61, 0.56, 0.59, 0.59, 0.55, 0.56, 0.56, 0.56, 0.55, 0.57, 0.55, 0.60, 0.56, 0.55, 0.57, 0.58, 0.53, 0.61, 0.62, 0.58, 0.55, 0.55, 0.55])
k20000g500 = np.array([0.77, 0.77, 0.73, 0.85, 0.70, 0.74, 0.75, 0.72, 0.72, 0.77, 0.75, 0.73, 0.73, 0.76, 0.79, 0.81, 0.74, 0.74, 0.73, 0.77, 0.77, 0.76, 0.77, 0.75, 0.75, 0.77, 0.79, 0.72, 0.72, 0.82, 0.75, 0.76, 0.76, 0.67, 0.75, 0.72, 0.76, 0.79, 0.79, 0.73, 0.73, 0.70, 0.72, 0.73, 0.73, 0.74, 0.81, 0.76, 0.75, 0.74, 0.74, 0.74, 0.72, 0.70, 0.73, 0.73, 0.80, 0.75, 0.73, 0.80, 0.71, 0.78, 0.78, 0.72, 0.76, 0.76, 0.75, 0.74, 0.74, 0.80, 0.78, 0.76, 0.78, 0.73, 0.74, 0.76, 0.78, 0.75, 0.76, 0.75, 0.74, 0.77, 0.71, 0.78, 0.71, 0.75, 0.74, 0.78, 0.74, 0.74, 0.78, 0.77, 0.77, 0.74, 0.72, 0.76, 0.80, 0.77, 0.75, 0.73])
k25000g500 = np.array([0.97, 0.97, 0.94, 0.95, 1.01, 0.96, 0.96, 0.97, 0.95, 1.01, 0.97, 1.00, 0.96, 0.97, 0.99, 0.94, 0.94, 1.02, 0.96, 0.94, 0.98, 1.00, 0.98, 0.99, 0.98, 0.93, 0.94, 1.00, 1.04, 0.95, 0.94, 0.97, 0.95, 0.98, 0.96, 0.98, 0.97, 1.00, 0.97, 0.95, 0.99, 0.99, 0.92, 1.00, 0.99, 1.00, 0.96, 0.98, 0.98, 1.00, 0.99, 0.97, 0.98, 0.94, 0.98, 0.97, 0.93, 1.02, 0.96, 0.93, 0.99, 0.99, 0.98, 0.96, 0.96, 0.96, 0.99, 0.97, 0.95, 0.99, 0.98, 0.98, 0.96, 1.01, 0.96, 0.95, 0.99, 0.97, 0.99, 0.97, 0.97, 1.00, 0.96, 0.95, 1.01, 0.96, 0.98, 0.94, 1.00, 0.95, 0.97, 0.96, 1.06, 0.95, 0.97, 1.00, 0.97, 0.98, 1.02, 1.01])
k30000g500 = np.array([1.23, 1.25, 1.18, 1.19, 1.24, 1.25, 1.21, 1.21, 1.21, 1.21, 1.20, 1.22, 1.23, 1.25, 1.21, 1.21, 1.22, 1.17, 1.18, 1.23, 1.22, 1.23, 1.20, 1.22, 1.21, 1.19, 1.25, 1.28, 1.24, 1.24, 1.25, 1.24, 1.24, 1.27, 1.19, 1.35, 1.15, 1.25, 1.21, 1.21, 1.28, 1.23, 1.24, 1.33, 1.27, 1.25, 1.22, 1.21, 1.20, 1.22, 1.17, 1.24, 1.22, 1.20, 1.24, 1.22, 1.24, 1.18, 1.22, 1.23, 1.21, 1.23, 1.23, 1.19, 1.26, 1.21, 1.18, 1.22, 1.17, 1.26, 1.24, 1.22, 1.21, 1.18, 1.28, 1.29, 1.21, 1.19, 1.26, 1.21, 1.27, 1.23, 1.19, 1.24, 1.24, 1.24, 1.24, 1.25, 1.22, 1.23, 1.19, 1.21, 1.25, 1.25, 1.21, 1.22, 1.24, 1.21, 1.19, 1.21])
k35000g500 = np.array([1.46, 1.53, 1.51, 1.49, 1.50, 1.53, 1.48, 1.49, 1.48, 1.49, 1.50, 1.53, 1.44, 1.46, 1.46, 1.50, 1.53, 1.51, 1.50, 1.49, 1.49, 1.54, 1.47, 1.56, 1.52, 1.47, 1.52, 1.52, 1.49, 1.46, 1.52, 1.51, 1.46, 1.51, 1.48, 1.55, 1.45, 1.54, 1.48, 1.49, 1.51, 1.53, 1.47, 1.52, 1.47, 1.50, 1.49, 1.50, 1.50, 1.48, 1.51, 1.51, 1.52, 1.48, 1.50, 1.54, 1.49, 1.49, 1.52, 1.50, 1.50, 1.47, 1.52, 1.52, 1.49, 1.51, 1.54, 1.58, 1.52, 1.45, 1.61, 1.53, 1.56, 1.52, 1.48, 1.48, 1.53, 1.59, 1.54, 1.52, 1.51, 1.51, 1.50, 1.48, 1.47, 1.50, 1.45, 1.52, 1.51, 1.52, 1.49, 1.50, 1.48, 1.52, 1.54, 1.50, 1.54, 1.49, 1.50, 1.57])
k40000g500 = np.array([1.91, 1.93, 1.76, 1.76, 1.85, 1.79, 1.86, 1.84, 1.92, 1.81, 1.83, 1.81, 1.90, 1.84, 1.85, 1.82, 1.78, 1.84, 1.82, 1.86, 1.82, 1.86, 1.84, 1.88, 1.81, 1.80, 1.83, 1.83, 1.81, 1.82, 1.81, 1.83, 1.80, 1.79, 1.86, 1.81, 1.83, 1.86, 1.80, 1.86, 1.90, 1.82, 1.85, 1.78, 1.83, 1.79, 1.80, 1.82, 1.77, 1.85, 1.79, 1.85, 1.81, 1.82, 1.78, 1.83, 1.78, 1.82, 1.84, 1.88, 1.80, 1.88, 1.84, 1.82, 1.83, 1.81, 1.86, 1.75, 1.75, 1.85, 1.83, 1.77, 1.77, 1.78, 1.91, 1.88, 1.85, 1.80, 1.88, 1.82, 1.84, 1.85, 1.90, 1.83, 1.83, 1.81, 1.82, 1.85, 1.84, 1.81, 1.81, 1.86, 1.85, 1.86, 1.87, 1.79, 1.81, 1.79, 1.78, 1.83])
k45000g500 = np.array([2.24, 2.25, 2.22, 2.22, 2.17, 2.18, 2.26, 2.24, 2.18, 2.21, 2.20, 2.18, 2.25, 2.21, 2.21, 2.24, 2.20, 2.16, 2.30, 2.19, 2.13, 2.20, 2.17, 2.17, 2.23, 2.19, 2.14, 2.19, 2.13, 2.23, 2.16, 2.15, 2.18, 2.22, 2.20, 2.17, 2.16, 2.25, 2.22, 2.20, 2.20, 2.19, 2.20, 2.25, 2.09, 2.22, 2.18, 2.23, 2.21, 2.23, 2.20, 2.16, 2.15, 2.21, 2.24, 2.21, 2.28, 2.16, 2.21, 2.25, 2.22, 2.20, 2.21, 2.17, 2.21, 2.20, 2.13, 2.17, 2.21, 2.13, 2.21, 2.19, 2.20, 2.20, 2.19, 2.29, 2.27, 2.14, 2.22, 2.21, 2.17, 2.29, 2.14, 2.24, 2.21, 2.14, 2.17, 2.29, 2.23, 2.31, 2.25, 2.25, 2.16, 2.17, 2.14, 2.21, 2.19, 2.14, 2.22, 2.12])
k50000g500 = np.array([2.54, 2.70, 2.58, 2.66, 2.64, 2.59, 2.71, 2.61, 2.63, 2.67, 2.69, 2.69, 2.62, 2.61, 2.66, 2.65, 2.62, 2.68, 2.60, 2.65, 2.62, 2.64, 2.60, 2.62, 2.67, 2.64, 2.63, 2.62, 2.58, 2.64, 2.65, 2.62, 2.70, 2.70, 2.66, 2.62, 2.65, 2.69, 2.69, 2.66, 2.61, 2.62, 2.77, 2.60, 2.61, 2.59, 2.61, 2.66, 2.65, 2.59, 2.67, 2.59, 2.68, 2.65, 2.66, 2.63, 2.72, 2.58, 2.65, 2.67, 2.59, 2.66, 2.61, 2.63, 2.63, 2.64, 2.58, 2.66, 2.63, 2.60, 2.67, 2.71, 2.69, 2.58, 2.69, 2.62, 2.58, 2.66, 2.62, 2.72, 2.64, 2.73, 2.58, 2.67, 2.65, 2.68, 2.59, 2.70, 2.68, 2.65, 2.63, 2.63, 2.59, 2.63, 2.55, 2.66, 2.69, 2.66, 2.58, 2.62])
#  k5000g100 = np.array([0.28, 0.29, 0.29, 0.28, 0.29, 0.3, 0.3, 0.29, 0.3, 0.3, 0.27, 0.26, 0.29, 0.23, 0.27, 0.29, 0.29, 0.29, 0.29, 0.3, 0.3, 0.29, 0.3, 0.28, 0.3, 0.29, 0.29, 0.28, 0.29, 0.3, 0.28, 0.3, 0.29, 0.3, 0.3, 0.29, 0.3, 0.29, 0.29, 0.28, 0.29, 0.29, 0.29, 0.29, 0.3, 0.29, 0.3, 0.29, 0.29, 0.29])

#  k10000g100 = np.array([0.54, 0.48, 0.48, 0.48, 0.48, 0.48, 0.54, 0.44, 0.48, 0.49, 0.54, 0.49, 0.42, 0.48, 0.48, 0.49, 0.49, 0.48, 0.54, 0.54, 0.49, 0.53, 0.55, 0.49, 0.54, 0.54, 0.49, 0.48, 0.48, 0.53, 0.54, 0.55, 0.54, 0.49, 0.54, 0.49, 0.54, 0.48, 0.53, 0.48, 0.48, 0.54, 0.49, 0.49, 0.49, 0.56, 0.48, 0.48, 0.47, 0.48])

#  k15000g100 = np.array([0.81, 0.82, 0.82, 0.8, 0.8, 0.8, 0.79, 0.79, 0.8, 0.78, 0.8, 0.8, 0.81, 0.74, 0.81, 0.81, 0.8, 0.82, 0.78, 0.82, 0.78, 0.78, 0.79, 0.81, 0.79, 0.8, 0.75, 0.8, 0.82, 0.81, 0.74, 0.81, 0.81, 0.8, 0.79, 0.8, 0.8, 0.73, 0.82, 0.77, 0.81, 0.75, 0.81, 0.8, 0.82, 0.8, 0.74, 0.81, 0.79, 0.8])

#  k20000g100 = np.array([1.12, 1.13, 1.13, 1.13, 1.12, 1.12, 1.05, 1.14, 1.11, 1.11, 1.11, 1.08, 1.12, 1.14, 1.11, 1.12, 1.12, 1.1, 1.1, 1.13, 1.11, 1.13, 1.14, 1.11, 1.12, 1.12, 1.12, 1.12, 1.09, 1.12, 1.11, 1.11, 1.13, 1.12, 1.13, 1.11, 1.11, 1.14, 1.11, 1.12, 1.08, 1.07, 1.11, 1.1, 1.06, 1.11, 1.11, 1.05, 1.05, 1.12])

#  k25000g100 = np.array([1.49, 1.51, 1.49, 1.5, 1.45, 1.49, 1.47, 1.49, 1.47, 1.47, 1.48, 1.49, 1.49, 1.5, 1.48, 1.51, 1.45, 1.49, 1.49, 1.46, 1.51, 1.48, 1.49, 1.49, 1.51, 1.48, 1.49, 1.46, 1.5, 1.45, 1.5, 1.49, 1.47, 1.46, 1.46, 1.5, 1.44, 1.49, 1.48, 1.42, 1.47, 1.49, 1.5, 1.42, 1.49, 1.43, 1.51, 1.5, 1.48, 1.48])

#  k30000g100 = np.array([1.9, 1.95, 1.94, 1.92, 1.92, 1.92, 1.93, 1.92, 1.92, 1.9, 1.89, 1.93, 1.9, 1.95, 1.9, 1.92, 1.91, 1.96, 1.92, 1.85, 1.91, 1.87, 1.91, 1.93, 1.92, 1.93, 1.91, 1.91, 1.91, 1.93, 1.95, 1.86, 1.93, 1.9, 1.9, 1.91, 1.94, 1.92, 1.9, 1.91, 1.95, 1.9, 1.94, 1.96, 1.94, 1.82, 1.91, 1.91, 1.92, 1.91])

#  k35000g100 = np.array([2.43, 2.5, 2.42, 2.44, 2.43, 2.4, 2.4, 2.4, 2.37, 2.43, 2.44, 2.38, 2.44, 2.42, 2.45, 2.44, 2.4, 2.45, 2.45, 2.46, 2.37, 2.46, 2.48, 2.45, 2.4, 2.41, 2.43, 2.41, 2.41, 2.44, 2.46, 2.36, 2.45, 2.42, 2.41, 2.41, 2.37, 2.45, 2.42, 2.43, 2.35, 2.45, 2.44, 2.45, 2.34, 2.43, 2.42, 2.44, 2.44, 2.42])

#  k40000g100 = np.array([3.04, 3.02, 3.03, 3.05, 3.03, 3.03, 3.03, 3.04, 3.05, 3.03, 3.03, 3.05, 3.07, 3.05, 2.99, 3.17, 3, 3.04, 3.03, 2.98, 3.05, 3.02, 3.07, 3.05, 3.01, 3.06, 3, 2.99, 3.02, 3.04, 3.02, 3.03, 3.04, 3.09, 3, 3.03, 3.04, 3.04, 3.02, 3.02, 3.01, 3.05, 2.99, 2.97, 3.04, 3.03, 3.04, 3.03, 3.06, 2.97])

#  k45000g100 = np.array([3.7, 3.68, 3.72, 3.71, 3.68, 3.72, 3.64, 3.67, 3.67, 3.66, 3.7, 3.72, 3.69, 3.71, 3.62, 3.72, 3.69, 3.68, 3.71, 3.68, 3.68, 3.75, 3.7, 3.71, 3.67, 3.7, 3.65, 3.69, 3.69, 3.7, 3.68, 3.68, 3.69, 3.67, 3.72, 3.67, 3.63, 3.66, 3.71, 3.71, 3.69, 3.69, 3.71, 3.72, 3.69, 3.7, 3.64, 3.68, 3.67, 3.7])

#  k50000g100 = np.array([4.48, 4.43, 4.47, 4.44, 4.41, 4.41, 4.38, 4.42, 4.42, 4.41, 4.4, 4.42, 4.41, 4.42, 4.43, 4.37, 4.39, 4.43, 4.44, 4.39, 4.44, 4.46, 4.4, 4.44, 4.39, 4.45, 4.4, 4.34, 4.37, 4.46, 4.4, 4.41, 4.44, 4.4, 4.44, 4.44, 4.43, 4.39, 4.43, 4.39, 4.4, 4.45, 4.44, 4.37, 4.33, 4.4, 4.4, 4.43, 4.45, 4.4])

#  k5000g300 = np.array([0.31, 0.29, 0.28, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.29, 0.28, 0.29, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.3, 0.28, 0.29, 0.28, 0.3, 0.29, 0.28, 0.3, 0.28, 0.29, 0.27, 0.3, 0.28, 0.29, 0.3, 0.3, 0.29, 0.29, 0.27, 0.29, 0.28, 0.3, 0.3, 0.3, 0.3, 0.29, 0.3, 0.28, 0.3, 0.29, 0.3, 0.29, 0.29, 0.27, 0.3, 0.29, 0.3, 0.28, 0.3, 0.3, 0.29, 0.27, 0.29, 0.3, 0.29, 0.3, 0.29, 0.29, 0.3, 0.3, 0.28, 0.23, 0.3, 0.29, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.29, 0.3, 0.3, 0.3, 0.29, 0.29, 0.31, 0.29, 0.3])
#  k10000g300 = np.array([0.5, 0.5, 0.51, 0.51, 0.5, 0.5, 0.51, 0.5, 0.5, 0.51, 0.49, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.5, 0.5, 0.5, 0.5, 0.51, 0.51, 0.5, 0.49, 0.5, 0.49, 0.49, 0.51, 0.49, 0.5, 0.51, 0.49, 0.5, 0.48, 0.43, 0.51, 0.49, 0.49, 0.5, 0.49, 0.51, 0.51, 0.5, 0.51, 0.5, 0.48, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.5, 0.5, 0.52, 0.51, 0.45, 0.51, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.51, 0.49, 0.51, 0.5, 0.51, 0.51, 0.51, 0.5, 0.51, 0.51, 0.5, 0.51, 0.5, 0.49, 0.48, 0.5, 0.51, 0.51, 0.51, 0.5, 0.49, 0.51, 0.52, 0.51, 0.5, 0.5, 0.5])
#  k15000g300 = np.array([0.73, 0.73, 0.75, 0.67, 0.75, 0.74, 0.74, 0.68, 0.75, 0.75, 0.76, 0.75, 0.74, 0.74, 0.74, 0.74, 0.75, 0.75, 0.74, 0.75, 0.75, 0.73, 0.73, 0.74, 0.74, 0.74, 0.74, 0.74, 0.75, 0.74, 0.71, 0.73, 0.74, 0.75, 0.74, 0.74, 0.75, 0.74, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.75, 0.68, 0.75, 0.74, 0.74, 0.75, 0.74, 0.74, 0.75, 0.74, 0.7, 0.73, 0.73, 0.74, 0.74, 0.74, 0.75, 0.74, 0.75, 0.74, 0.73, 0.75, 0.74, 0.74, 0.74, 0.73, 0.74, 0.74, 0.75, 0.75, 0.74, 0.74, 0.75, 0.74, 0.74, 0.67, 0.74, 0.75, 0.75, 0.74, 0.74, 0.75, 0.74, 0.75, 0.73, 0.76, 0.75, 0.73, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74])
#  k20000g300 = np.array([1.15, 1.17, 1.17, 1.16, 1.14, 1.24, 1.15, 1.15, 1.15, 1.15, 1.14, 1.14, 1.16, 1.15, 1.25, 1.16, 1.15, 1.16, 1.16, 1.17, 1.15, 1.16, 1.15, 1.16, 1.15, 1.16, 1.16, 1.14, 1.17, 1.15, 1.16, 1.16, 1.15, 1.15, 1.15, 1.17, 1.15, 1.15, 1.15, 1.15, 1.17, 1.16, 1.15, 1.14, 1.16, 1.16, 1.14, 1.15, 1.14, 1.16, 1.15, 1.16, 1.14, 1.16, 1.16, 1.15, 1.13, 1.15, 1.15, 1.14, 1.15, 1.15, 1.1, 1.15, 1.17, 1.17, 1.16, 1.16, 1.15, 1.15, 1.15, 1.16, 1.15, 1.15, 1.16, 1.15, 1.16, 1.16, 1.17, 1.15, 1.15, 1.15, 1.15, 1.14, 1.17, 1.17, 1.15, 1.16, 1.13, 1.15, 1.16, 1.16, 1.15, 1.14, 1.16, 1.15, 1.15, 1.14, 1.14, 1.16])
#  k25000g300 = np.array([1.54, 1.53, 1.54, 1.52, 1.58, 1.52, 1.53, 1.53, 1.52, 1.52, 1.51, 1.54, 1.54, 1.52, 1.53, 1.53, 1.52, 1.51, 1.52, 1.45, 1.53, 1.52, 1.53, 1.51, 1.53, 1.53, 1.51, 1.52, 1.5, 1.53, 1.54, 1.52, 1.52, 1.54, 1.54, 1.53, 1.52, 1.55, 1.52, 1.52, 1.55, 1.52, 1.51, 1.52, 1.53, 1.52, 1.53, 1.52, 1.53, 1.52, 1.54, 1.52, 1.52, 1.52, 1.53, 1.51, 1.51, 1.45, 1.54, 1.54, 1.51, 1.53, 1.52, 1.55, 1.52, 1.51, 1.55, 1.51, 1.52, 1.53, 1.52, 1.51, 1.52, 1.52, 1.54, 1.53, 1.52, 1.52, 1.55, 1.51, 1.53, 1.54, 1.54, 1.54, 1.51, 1.51, 1.52, 1.55, 1.51, 1.54, 1.53, 1.51, 1.5, 1.54, 1.52, 1.55, 1.52, 1.52, 1.55, 1.54])
#  k30000g300 = np.array([2.12, 2.18, 2.18, 2.19, 2.23, 2.23, 2.22, 2.21, 2.22, 2.17, 2.18, 2.19, 2.19, 2.18, 2.19, 2.2, 2.2, 2.21, 2.2, 2.19, 2.2, 2.12, 2.18, 2.2, 2.22, 2.2, 2.22, 2.19, 2.21, 2.22, 2.21, 2.21, 2.22, 2.21, 2.11, 2.17, 2.2, 2.22, 2.2, 2.2, 2.21, 2.2, 2.19, 2.2, 2.21, 2.18, 2.2, 2.2, 2.19, 2.2, 2.2, 2.19, 2.21, 2.21, 2.22, 2.19, 2.23, 2.18, 2.19, 2.23, 2.22, 2.24, 2.19, 2.24, 2.21, 2.22, 2.19, 2.18, 2.19, 2.2, 2.19, 2.22, 2.2, 2.19, 2.21, 2.2, 2.21, 2.22, 2.19, 2.21, 2.18, 2.2, 2.22, 2.19, 2.21, 2.19, 2.18, 2.18, 2.21, 2.2, 2.2, 2.76, 2.5, 2.46, 2.33, 2.2, 2.22, 2.2, 2.2, 2.19])
#  k35000g300 = np.array([2.72, 2.75, 2.74, 2.74, 2.77, 2.74, 2.77, 2.75, 2.72, 2.74, 2.76, 2.76, 2.81, 2.77, 2.78, 2.76, 2.75, 2.74, 2.77, 2.76, 2.8, 2.76, 2.77, 2.75, 2.75, 2.79, 2.75, 2.78, 2.77, 2.74, 2.87, 2.75, 2.79, 2.77, 2.91, 2.77, 2.76, 2.81, 2.84, 2.78, 2.75, 2.76, 2.76, 2.74, 2.8, 2.76, 2.67, 2.77, 2.76, 2.75, 2.78, 2.77, 2.77, 2.77, 2.76, 2.76, 2.74, 2.78, 2.78, 2.74, 2.76, 2.75, 2.75, 2.83, 2.77, 2.77, 2.74, 2.76, 2.76, 2.76, 2.75, 2.83, 2.82, 2.78, 2.77, 2.79, 2.75, 2.79, 2.78, 2.77, 2.76, 2.78, 2.8, 2.78, 2.75, 2.79, 2.79, 2.77, 2.81, 2.79, 2.81, 2.81, 2.8, 2.83, 2.77, 2.8, 2.79, 2.78, 2.77, 2.81])
#  k40000g300 = np.array([4.66, 4.75, 4.71, 4.73, 4.68, 4.69, 4.7, 4.7, 4.69, 4.66, 4.73, 4.67, 4.73, 4.7, 4.65, 4.77, 4.65, 4.67, 4.66, 4.71, 4.64, 4.69, 4.67, 4.68, 4.68, 4.76, 4.71, 4.7, 4.69, 4.7, 4.71, 4.66, 4.73, 4.75, 4.72, 4.72, 4.69, 4.73, 4.73, 4.63, 4.69, 4.69, 4.64, 4.68, 4.69, 4.72, 4.68, 4.67, 4.68, 4.65, 4.66, 4.72, 4.7, 4.7, 4.66, 4.66, 4.66, 4.69, 4.69, 4.69, 4.75, 4.7, 4.72, 4.66, 4.67, 4.68, 4.69, 4.73, 4.69, 4.63, 4.7, 4.68, 4.7, 4.66, 4.66, 4.68, 4.69, 4.67, 4.64, 4.66, 4.63, 4.65, 4.89, 4.65, 4.79, 4.82, 4.83, 4.66, 4.84, 4.68, 4.83, 4.68, 4.62, 4.73, 4.72, 4.66, 4.69, 4.66, 4.66, 4.66])
#  k45000g300 = np.array([6.17, 6.33, 6.25, 6.31, 6.26, 6.25, 6.29, 6.31, 6.27, 6.3, 6.25, 6.3, 6.29, 6.34, 6.27, 6.29, 6.26, 6.24, 6.32, 6.25, 6.21, 6.3, 6.24, 6.17, 6.36, 6.27, 6.29, 6.24, 6.18, 6.21, 6.25, 6.22, 6.23, 6.26, 6.22, 6.27, 6.22, 6.28, 6.25, 6.27, 6.29, 6.27, 6.23, 6.24, 6.25, 6.28, 6.29, 6.26, 6.36, 6.25, 6.23, 6.21, 6.26, 6.3, 6.32, 6.23, 6.31, 6.22, 6.21, 6.26, 6.29, 6.29, 6.29, 6.31, 6.3, 6.21, 6.27, 6.29, 6.22, 6.3, 6.3, 6.25, 6.22, 6.23, 6.28, 6.23, 6.24, 6.21, 6.27, 6.3, 6.26, 6.3, 6.29, 6.29, 6.38, 6.26, 6.26, 6.23, 6.27, 6.26, 6.29, 6.27, 6.28, 6.23, 6.22, 6.23, 6.21, 6.24, 6.31, 6.24])
#  k50000g300 = np.array([7.54, 7.62, 7.54, 7.52, 7.53, 7.51, 7.53, 7.51, 7.56, 7.5, 7.54, 7.48, 7.51, 7.51, 7.47, 7.51, 7.48, 7.53, 7.54, 7.58, 7.51, 7.51, 7.53, 7.53, 7.48, 7.51, 7.52, 7.51, 7.55, 7.47, 7.51, 7.56, 7.53, 7.5, 7.58, 7.44, 7.5, 7.51, 7.48, 7.53, 7.61, 7.53, 7.51, 7.55, 7.51, 7.5, 7.53, 7.49, 7.54, 7.58, 7.48, 7.53, 7.53, 7.51, 7.54, 7.52, 7.59, 7.58, 7.56, 7.49, 7.52, 7.52, 7.5, 7.51, 7.5, 7.59, 7.75, 7.49, 7.5, 7.56, 7.71, 7.68, 7.64, 7.52, 7.72, 7.69, 7.64, 7.52, 7.61, 7.67, 7.68, 7.45, 7.54, 7.69, 7.62, 7.5, 7.84, 7.7, 7.53, 7.51, 7.62, 7.72, 7.51, 7.59, 7.53, 7.55, 7.7, 7.56, 7.51, 7.59])
#  k5000g100 = np.array([0.29, 0.22, 0.29, 0.29, 0.29, 0.27, 0.27, 0.29, 0.3, 0.3])
#  k10000g100 = np.array([0.6, 0.6, 0.6, 0.52, 0.6, 0.59, 0.55, 0.61, 0.6, 0.59])
#  k10000g100 = np.array([0.6, 0.6, 0.6, 0.58, 0.6, 0.6, 0.55, 0.6, 0.6, 0.6])
#  k15000g100 = np.array([1.20, 1.17, 1.12, 1.27, 1.26, 1.18, 1.17, 1.27, 1.25, 1.26])
#  k15000g100 = np.array([1.19, 1.17, 1.22, 1.26, 1.27, 1.17, 1.18, 1.27, 1.26, 1.27])
#  k20000g100 = np.array([1.8, 1.8, 1.79, 1.77, 1.83, 1.79, 1.78, 1.78, 1.79, 1.78])
#  k25000g200 = np.array([1.71, 1.72, 1.72, 1.71, 1.74, 1.72, 1.71, 1.7, 1.7, 1.72])
#  k30000g200 = np.array([3.23, 3.26, 3.2, 3.24, 3.21, 3.23, 3.25, 3.24, 3.24, 3.23])
#  k35000g200 = np.array([4.17, 4.13, 4.12, 4.16, 4.15, 4.11, 4.15, 4.08, 4.09, 4.12])
#  k40000g300 = np.array([4.77, 4.71, 4.69, 4.68, 4.72, 4.77, 4.74, 4.71, 4.75, 4.69])
#  k45000g300 = np.array([6.34, 6.27, 6.31, 6.26, 6.22, 6.2, 6.24, 6.22, 6.35, 6.25])
#  k50000g300 = np.array([7.53, 7.58, 7.55, 7.52, 7.52, 7.54, 7.56, 7.51, 7.57, 7.53])

labels = []
for k in range(5000, 55000, 5000):
    labels.append('{}K'.format(k//1000))

print(labels)

fig, axes = plt.subplots(nrows=1, ncols=1, figsize=(6, 2.5))

#  arr_arr = [k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300]
#  arr_arr = [k5000g300, k10000g300, k15000g300, k20000g300, k25000g300, k30000g300, k35000g300, k40000g300, k45000g300, k50000g300]
#  arr_arr = [k5000g100, k10000g100, k15000g100, k20000g100, k25000g100, k30000g100, k35000g100, k40000g100, k45000g100, k50000g100]
arr_arr = [k5000g500, k10000g500, k15000g500, k20000g500, k25000g500, k30000g500, k35000g500, k40000g500, k45000g500, k50000g500]

#  for arr in [k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300]:

#  axes[1].boxplot([k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300], whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0})
#  axes.boxplot(arr_arr, whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0}, boxprops={'linewidth': 0})
axes.boxplot(arr_arr, whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0})

arr_avg = [np.average(arr) for arr in arr_arr]

axes.plot(range(1, 11), arr_avg, '-k', linewidth='1', label='mean and stdev')

def MB(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x)

formatter = FuncFormatter(MB)
#  extraticks = [x[2], x[7]]

axes.set_ylim((0,3))
#  axes.set_ylim(bottom=-0.1)
#  ax.set_xlim((0, x[-1]))
#  ax.set_ylabel('Enclave Memory Footprint (MB)')
#  ax.set_xlabel('Number of rules')
#  ax.set_yscale("log")
#  ax.set_xticks(range(10000,55000, 5000))
#  ax.yaxis.set_major_formatter(formatter)
#  ax.legend(loc=2)
#  ax.set_axisbelow(True)
#  ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.set_ylabel('Running time (s)')
axes.set_xlabel('Number of rules $k$')
#  axes[0].tick_params(
    #  axis='x',          # changes apply to the x-axis
    #  which='both',      # both major and minor ticks are affected
    #  bottom='off',      # ticks along the bottom edge are off
    #  top='off',         # ticks along the top edge are off
    #  labelbottom='off')
#  plt.xticks(range(1, 10), labels, rotation='vertical')
#  axes[0].xticks(range(10), labels, rotation='vertical')
#  axes[0].grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.set_axisbelow(True)
axes.legend(loc=2)

#  axes[1].set_ylabel('variance in 10 run')
#  plt.setp(axes.get_xticklabels(), rotation=30, horizontalalignment='right')
fig.set_tight_layout(True)
#  plt.tight_layout()
pp = PdfPages(base_name + '.pdf')
pp.savefig(fig)
pp.close()


==> paper 2/figures/greedy_solving_time_150k.py <==
#!/usr/bin/env python3

import os.path as path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

base_name = path.splitext(path.basename(__file__))[0]
#  k10000g500 = np.array([0.59,0.60,0.59,0.60,0.55,0.59,0.58,0.54,0.53,0.56])
#  k20000g500 = np.array([1.20,1.32,1.16,1.22,1.20,1.24,1.24,1.26,1.23,1.24])
#  k30000g500 = np.array([2.09,2.11,2.08,2.08,2.18,2.15,2.07,2.25,2.08,2.10])
#  k40000g500 = np.array([3.73,3.60,3.72,3.68,3.78,3.73,3.79,3.73,3.99,3.78])
#  k50000g500 = np.array([5.27,4.75,5.42,4.59,4.64,4.63,4.65,4.55,4.63,4.94])
#  k60000g500 = np.array([7.03,7.45,7.03,7.06,7.26,7.34,7.15,7.33,6.33,7.28])
#  k70000g500 = np.array([8.41,9.41,9.43,9.60,9.19,9.18,9.61,9.62,9.83,9.89])
#  k80000g500 = np.array([12.55,12.47,12.77,12.73,12.40,11.96,10.55,10.51,10.48,10.49])
#  k90000g500 = np.array([13.35,12.95,12.90,13.04,13.06,13.05,12.97,12.91,12.82,13.07])
#  k100000g500 = np.array([15.65,15.93,18.01,15.75,17.65,17.58,17.74,17.81,18.02,17.75])
#  k110000g500 = np.array([18.98,18.71,21.17,18.61,18.54,18.58,18.52,18.50,19.01,18.64])
#  k120000g500 = np.array([21.67,21.73,21.67,22.01,24.99,21.75,24.63,26.65,24.89,26.17])
#  k130000g500 = np.array([29.04,30.56,29.03,25.71,25.10,25.08,28.03,25.13,25.05,27.92])
#  k140000g500 = np.array([29.15,28.71,28.70,28.93,32.65,31.84,29.70,32.76,34.22,32.40])
#  k150000g500 = np.array([37.38,38.70,38.51,38.27,38.17,38.56,37.92,36.51,33.71,38.59])

k10000g500 = np.array([0.56,0.54,0.57,0.52,0.58,0.51,0.52,0.55,0.51,0.55,0.53,0.53,0.53,0.49,0.53,0.53,0.52,0.52,0.56,0.54,0.56,0.53,0.58,0.57,0.58,0.51,0.56,0.50,0.58,0.53,0.59,0.59,0.57,0.52,0.51,0.53,0.58,0.60,0.59,0.51,0.58,0.52,0.55,0.57,0.53,0.57,0.55,0.50,0.50,0.54,0.57,0.59,0.60,0.60,0.51,0.53,0.53,0.54,0.52,0.57,0.52,0.52,0.56,0.58,0.51,0.51,0.53,0.51,0.49,0.56,0.59,0.57,0.53,0.55,0.51,0.53,0.57,0.51,0.52,0.56,0.57,0.54,0.57,0.52,0.59,0.59,0.50,0.51,0.49,0.62,0.59,0.52,0.53,0.55,0.61,0.56,0.54,0.53,0.53,0.53])
k20000g500 = np.array([1.22,1.22,1.23,1.17,1.20,1.24,1.21,1.20,1.24,1.24,1.20,1.18,1.22,1.18,1.21,1.20,1.23,1.27,1.19,1.19,1.18,1.24,1.20,1.17,1.18,1.23,1.21,1.22,1.20,1.24,1.28,1.13,1.21,1.18,1.27,1.19,1.14,1.21,1.16,1.23,1.19,1.20,1.17,1.18,1.11,1.16,1.17,1.16,1.22,1.19,1.17,1.22,1.23,1.19,1.13,1.14,1.22,1.16,1.21,1.20,1.10,1.22,1.22,1.10,1.20,1.21,1.14,1.19,1.18,1.17,1.11,1.13,1.17,1.18,1.18,1.12,1.18,1.20,1.17,1.13,1.17,1.20,1.25,1.17,1.21,1.20,1.15,1.21,1.22,1.31,1.28,1.16,1.20,1.22,1.26,1.29,1.29,1.23,1.23,1.18])
k30000g500 = np.array([2.09,2.13,2.15,2.11,2.11,2.09,2.07,2.11,2.08,2.10,2.16,2.22,2.20,1.92,2.20,1.79,1.79,1.80,1.70,1.75,1.75,1.78,1.69,1.77,1.77,1.87,1.75,1.78,1.75,1.70,1.77,1.77,1.68,1.73,1.69,1.74,2.10,2.13,2.13,2.11,2.17,2.14,2.09,2.25,2.04,1.97,2.08,2.04,2.03,2.05,2.10,2.00,1.96,1.95,2.03,1.94,2.08,2.14,2.09,1.85,1.85,2.18,1.88,1.70,2.01,1.85,2.12,2.08,2.04,2.12,2.03,2.45,2.03,2.27,2.28,2.21,2.16,2.21,2.31,2.15,2.39,2.16,2.25,2.26,1.99,2.24,2.19,1.97,1.96,1.97,1.97,2.04,1.96,2.00,1.98,2.00,2.00,1.94,1.85,1.93])
k40000g500 = np.array([3.60,3.59,3.66,3.82,3.65,3.70,3.69,3.66,3.66,3.78,3.67,3.81,3.77,3.78,3.72,3.69,3.71,3.81,3.69,3.84,3.70,3.69,3.75,3.67,3.66,3.82,3.70,3.65,3.69,3.88,3.82,3.77,3.83,3.78,3.73,3.75,3.81,3.68,3.76,3.71,3.74,3.61,3.79,3.76,3.65,3.78,3.79,3.74,3.87,3.73,3.71,3.67,3.75,3.68,3.71,3.73,3.65,3.70,3.69,3.70,3.61,3.72,3.78,3.75,3.70,3.68,3.64,3.71,3.67,4.02,3.96,3.92,3.83,3.79,3.52,3.57,3.63,3.75,3.88,3.87,3.68,3.94,3.93,3.92,3.82,3.87,3.78,3.79,3.72,3.90,3.96,3.95,3.99,3.93,3.93,3.84,3.76,3.61,3.65,3.58])
k50000g500 = np.array([5.56,5.45,5.34,5.52,5.67,5.63,5.44,5.41,5.31,5.55,5.45,5.51,5.55,5.43,5.42,5.39,5.26,5.44,5.35,5.45,5.45,5.38,5.28,5.29,5.25,5.19,5.20,5.43,5.38,5.29,5.42,5.26,5.41,5.32,5.36,5.40,5.41,5.44,5.56,5.44,5.51,5.50,5.55,5.51,5.55,5.40,5.37,5.42,5.48,5.51,5.46,5.76,5.32,5.43,5.59,5.51,5.40,5.48,5.38,5.37,5.49,5.35,5.38,5.40,5.30,5.50,5.30,5.70,5.70,5.65,5.67,5.63,5.65,5.67,5.68,5.56,5.65,5.66,5.70,5.71,5.60,5.61,5.70,5.14,4.55,4.59,5.23,5.36,5.26,5.25,5.22,5.35,5.73,5.55,5.70,5.72,5.94,5.73,5.73,5.70])
k60000g500 = np.array([7.73,7.60,7.02,6.30,6.31,7.66,7.40,6.35,7.29,7.36,7.63,7.50,7.45,7.52,7.35,7.39,7.45,7.53,7.52,7.60,7.48,7.63,7.46,7.53,7.57,7.47,7.50,7.77,7.49,7.58,7.70,7.56,7.62,7.49,7.51,7.53,7.67,7.67,7.49,7.75,7.43,6.28,6.30,7.37,7.15,7.19,7.39,7.34,7.54,7.44,7.24,7.42,7.64,7.39,7.46,7.61,7.52,7.22,7.49,7.50,6.39,6.23,7.40,7.46,7.40,7.51,6.62,6.30,7.49,7.33,7.30,7.40,7.35,7.33,7.24,7.41,7.47,6.32,7.30,7.44,7.45,7.45,6.35,7.31,7.59,7.67,7.43,7.39,6.29,7.59,6.26,7.42,7.50,7.52,7.52,7.45,7.44,7.45,6.30,7.55])
k70000g500 = np.array([9.73,9.90,9.71,9.70,9.61,9.60,8.28,9.51,9.55,9.83,8.43,8.29,9.46,9.65,9.67,10.01,9.52,9.49,9.15,9.68,9.51,8.35,8.28,9.61,9.68,8.54,9.76,9.69,9.77,8.29,9.82,9.42,9.77,8.23,9.60,9.64,9.54,9.63,9.77,9.67,9.81,8.26,9.84,9.74,9.59,8.26,9.78,8.92,8.33,8.19,8.22,8.26,8.26,8.28,8.28,8.35,9.55,9.52,9.88,9.87,9.71,10.04,9.83,8.18,8.70,8.31,9.39,9.02,8.36,9.48,9.60,9.46,8.90,10.05,10.05,9.97,9.81,9.98,9.98,9.89,9.84,10.04,9.97,9.66,9.95,9.66,9.59,9.73,9.71,9.75,9.54,9.76,9.66,9.45,9.68,10.01,9.52,9.63,9.75,10.01])
k80000g500 = np.array([12.20,12.55,12.51,12.44,12.77,12.16,12.50,12.03,12.03,12.50,10.52,11.74,11.75,12.09,10.88,10.41,11.91,12.31,12.68,12.80,12.35,12.77,12.33,12.55,12.81,12.57,12.10,12.67,12.40,12.28,12.59,12.50,12.48,12.66,12.63,12.15,12.52,12.54,12.53,12.62,12.32,12.24,12.28,12.29,12.08,11.66,10.64,12.13,10.42,12.57,12.28,12.13,11.67,12.09,11.50,12.89,11.86,12.49,12.37,12.48,12.74,12.93,12.85,12.91,12.84,12.89,12.79,12.87,12.90,12.79,12.96,12.91,12.84,12.34,12.02,11.94,12.15,12.11,12.17,12.92,12.40,12.56,12.29,12.47,11.52,10.48,10.56,10.48,12.03,12.86,12.02,12.77,12.82,12.19,12.24,12.26,10.71,10.48,10.48,10.45])
k90000g500 = np.array([13.37,14.91,14.98,15.35,15.27,15.24,15.17,15.48,12.95,15.60,15.19,15.43,15.33,15.38,15.34,15.32,15.19,15.53,15.44,15.03,14.80,15.23,15.30,14.08,14.83,15.02,13.85,15.06,14.94,14.61,15.01,15.18,14.73,15.10,15.05,15.11,14.84,15.31,15.06,14.70,15.03,12.90,12.93,13.28,15.30,15.34,12.95,14.98,12.91,15.30,12.94,14.92,13.19,15.21,12.94,15.07,17.73,14.94,15.18,15.38,15.81,15.21,15.48,15.05,15.54,15.81,14.19,14.96,13.01,12.90,12.90,12.92,12.96,12.90,12.95,12.88,15.01,12.91,15.44,13.00,12.92,12.89,15.26,13.11,12.97,12.94,13.05,12.88,15.20,13.05,15.58,15.91,15.89,15.42,15.12,15.28,15.07,15.44,15.23,15.74])
k100000g500 = np.array([18.49,17.95,18.47,18.05,17.93,18.29,18.22,18.20,18.31,18.14,18.08,18.17,18.26,18.10,18.41,18.52,19.18,17.44,17.96,18.08,18.57,15.67,15.60,16.43,15.67,18.04,16.18,15.58,15.62,15.75,15.68,15.70,18.49,18.39,18.44,15.67,18.29,18.66,18.61,15.62,18.24,17.89,17.74,18.01,17.96,18.03,18.22,19.08,17.47,18.92,17.87,18.05,19.22,18.02,19.13,17.88,17.58,17.58,17.45,17.58,17.90,17.82,17.70,19.18,18.06,19.31,17.73,17.57,17.39,17.52,17.84,19.13,17.80,16.60,17.90,17.90,17.49,19.38,18.84,17.50,17.33,17.90,18.07,17.78,18.02,18.49,18.30,18.24,15.56,18.31,18.15,17.84,17.90,17.59,17.46,17.83,19.07,17.98,18.27,18.96])
k110000g500 = np.array([21.84,21.01,21.72,21.15,21.41,21.96,22.24,20.97,20.45,22.99,21.50,21.05,21.80,21.70,22.54,21.98,21.74,21.68,21.80,21.44,19.32,21.80,22.11,21.30,21.59,21.79,21.15,21.51,21.27,21.19,21.34,21.40,21.41,21.47,21.51,21.81,21.51,21.80,21.80,21.51,21.60,21.59,21.02,21.71,21.20,21.29,21.18,20.81,21.01,21.22,21.76,18.92,21.51,21.60,21.39,21.30,21.06,21.55,21.42,21.48,21.33,21.44,21.87,21.70,21.21,21.18,18.71,21.18,21.78,20.91,21.60,21.53,21.31,20.94,21.45,21.38,21.29,21.60,21.47,21.51,21.97,21.84,21.70,21.16,21.33,21.52,21.61,22.04,21.62,19.24,21.23,21.13,21.17,21.22,21.61,21.58,21.23,21.49,21.35,21.60])
k120000g500 = np.array([25.42,25.27,25.58,25.40,26.39,24.88,24.22,24.51,24.38,23.96,24.39,23.94,22.87,21.76,24.92,25.00,26.60,26.05,25.17,24.81,25.30,25.29,25.99,25.04,23.48,21.72,21.67,21.75,25.39,21.76,25.46,25.52,25.49,25.26,24.94,24.89,25.22,25.07,26.12,25.03,25.46,25.66,25.66,25.38,24.92,25.56,25.29,24.60,25.00,25.06,25.49,24.83,24.55,22.43,24.98,25.44,25.48,25.36,25.05,24.81,25.38,25.16,25.27,23.72,24.10,24.12,23.67,24.76,24.96,24.79,24.88,25.27,25.26,25.04,25.07,25.83,25.80,26.12,25.95,25.79,25.44,25.64,25.62,25.75,25.50,25.23,24.83,24.97,25.48,24.39,24.71,24.47,24.71,25.15,25.20,25.85,25.78,25.61,25.50,25.71])
k130000g500 = np.array([29.23,29.27,29.58,29.33,29.01,28.36,28.46,28.61,25.10,25.32,25.04,30.79,29.98,29.44,29.63,29.54,29.13,28.86,29.05,29.35,30.80,30.21,29.27,25.14,26.32,28.85,28.78,26.08,25.86,25.29,25.73,27.71,25.24,25.09,25.10,25.09,25.16,25.08,25.25,27.24,29.20,29.31,28.90,30.60,25.85,25.40,30.57,30.63,30.76,29.68,30.52,30.58,29.33,30.78,31.03,29.62,29.90,29.87,29.00,25.24,28.10,30.08,29.26,30.63,30.67,29.30,29.06,28.83,30.18,29.67,29.24,28.95,26.02,25.20,25.50,25.22,25.18,26.83,25.11,25.34,25.51,25.31,27.80,25.17,25.08,27.36,25.16,25.20,29.43,26.14,28.88,25.53,26.49,25.71,26.23,28.84,28.45,29.39,28.90,30.55])
k140000g500 = np.array([33.02,33.83,33.74,34.18,28.76,33.85,33.62,32.58,29.85,32.80,32.61,34.90,33.01,35.25,33.77,33.42,33.45,33.51,33.06,33.00,33.21,33.43,33.30,28.87,28.66,32.80,32.89,28.82,32.26,33.02,33.18,33.79,33.90,33.38,33.99,33.35,29.78,33.10,32.51,33.33,32.66,33.21,33.36,28.83,33.54,28.84,28.74,28.90,33.80,28.72,28.84,29.16,29.55,31.40,32.79,33.62,32.27,32.65,35.03,33.81,36.52,35.06,33.72,32.87,33.51,32.98,33.38,33.73,33.18,34.34,32.97,28.84,28.87,28.87,28.90,33.23,28.74,32.07,28.86,28.81,28.73,28.91,32.53,34.27,33.35,33.60,31.34,28.77,32.65,32.45,29.00,33.72,33.52,33.14,33.09,32.92,33.78,32.76,34.88,34.80])
k150000g500 = np.array([41.96,39.26,39.62,35.99,41.27,39.43,39.12,39.57,39.16,39.26,39.41,38.39,39.74,34.68,32.93,32.62,33.13,32.87,36.96,33.26,32.81,33.15,33.93,36.64,37.84,39.24,37.63,36.99,39.53,38.35,37.02,37.56,36.95,36.93,38.17,35.93,33.99,39.77,33.30,33.89,34.84,33.02,33.85,38.81,32.77,32.86,32.94,32.76,38.33,33.39,34.15,37.56,42.74,39.34,39.36,39.85,39.92,41.11,41.22,39.82,38.48,37.92,37.98,37.32,33.84,36.17,38.80,38.33,37.66,38.00,37.91,38.29,37.91,38.26,38.34,38.01,39.72,39.06,37.92,37.71,37.10,38.23,38.09,38.32,38.40,37.77,37.96,38.38,37.99,37.98,37.82,37.15,37.13,37.19,38.03,37.49,37.20,37.13,37.00,38.20])


#k5000g500 = np.array([0.28, 0.28, 0.28, 0.29, 0.29, 0.28, 0.27, 0.30, 0.26, 0.30, 0.27, 0.20, 0.21, 0.23, 0.26, 0.28, 0.31, 0.24, 0.26, 0.27, 0.29, 0.29, 0.30, 0.25, 0.26, 0.26, 0.30, 0.27, 0.33, 0.24, 0.28, 0.25, 0.26, 0.27, 0.28, 0.31, 0.30, 0.26, 0.29, 0.27, 0.26, 0.25, 0.24, 0.26, 0.29, 0.29, 0.31, 0.30, 0.24, 0.27, 0.31, 0.30, 0.30, 0.26, 0.26, 0.26, 0.28, 0.25, 0.30, 0.32, 0.35, 0.33, 0.26, 0.29, 0.22, 0.24, 0.30, 0.32, 0.33, 0.30, 0.29, 0.26, 0.29, 0.32, 0.25, 0.38, 0.26, 0.30, 0.33, 0.29, 0.29, 0.28, 0.31, 0.32, 0.28, 0.30, 0.29, 0.25, 0.31, 0.28, 0.28, 0.24, 0.30, 0.30, 0.29, 0.37, 0.31, 0.30, 0.23, 0.30])
#k10000g500 = np.array([0.40,0.41, 0.42, 0.43, 0.39, 0.39, 0.39, 0.41, 0.38, 0.41, 0.42, 0.40, 0.40, 0.42, 0.41, 0.43, 0.39, 0.44, 0.43, 0.41, 0.40, 0.43, 0.42, 0.39, 0.43, 0.38, 0.40, 0.39, 0.42, 0.45, 0.40, 0.40, 0.39, 0.38, 0.38, 0.39, 0.42, 0.42, 0.37, 0.41, 0.38, 0.47, 0.41, 0.45, 0.37, 0.42, 0.39, 0.36, 0.44, 0.43, 0.39, 0.42, 0.39, 0.38, 0.41, 0.50, 0.41, 0.39, 0.45, 0.43, 0.40, 0.43, 0.38, 0.41, 0.44, 0.41, 0.41, 0.41, 0.44, 0.43, 0.42, 0.39, 0.38, 0.41, 0.43, 0.43, 0.38, 0.43, 0.38, 0.37, 0.44, 0.39, 0.40, 0.39, 0.38, 0.44, 0.38, 0.38, 0.39, 0.44, 0.38, 0.41, 0.40, 0.42, 0.40, 0.44, 0.40, 0.43, 0.45, 0.41])
#k15000g500 = np.array([0.57, 0.58, 0.52, 0.63, 0.59, 0.56, 0.55, 0.57, 0.58, 0.56, 0.52, 0.60, 0.64, 0.56, 0.60, 0.55, 0.52, 0.56, 0.59, 0.64, 0.59, 0.57, 0.53, 0.59, 0.56, 0.57, 0.59, 0.55, 0.65, 0.59, 0.60, 0.62, 0.55, 0.63, 0.53, 0.59, 0.56, 0.55, 0.54, 0.56, 0.57, 0.55, 0.57, 0.60, 0.57, 0.60, 0.56, 0.60, 0.69, 0.58, 0.54, 0.60, 0.62, 0.58, 0.54, 0.57, 0.58, 0.57, 0.54, 0.55, 0.69, 0.54, 0.55, 0.57, 0.58, 0.54, 0.59, 0.59, 0.58, 0.58, 0.62, 0.59, 0.66, 0.57, 0.59, 0.61, 0.55, 0.61, 0.56, 0.59, 0.59, 0.55, 0.56, 0.56, 0.56, 0.55, 0.57, 0.55, 0.60, 0.56, 0.55, 0.57, 0.58, 0.53, 0.61, 0.62, 0.58, 0.55, 0.55, 0.55])
#k20000g500 = np.array([0.77, 0.77, 0.73, 0.85, 0.70, 0.74, 0.75, 0.72, 0.72, 0.77, 0.75, 0.73, 0.73, 0.76, 0.79, 0.81, 0.74, 0.74, 0.73, 0.77, 0.77, 0.76, 0.77, 0.75, 0.75, 0.77, 0.79, 0.72, 0.72, 0.82, 0.75, 0.76, 0.76, 0.67, 0.75, 0.72, 0.76, 0.79, 0.79, 0.73, 0.73, 0.70, 0.72, 0.73, 0.73, 0.74, 0.81, 0.76, 0.75, 0.74, 0.74, 0.74, 0.72, 0.70, 0.73, 0.73, 0.80, 0.75, 0.73, 0.80, 0.71, 0.78, 0.78, 0.72, 0.76, 0.76, 0.75, 0.74, 0.74, 0.80, 0.78, 0.76, 0.78, 0.73, 0.74, 0.76, 0.78, 0.75, 0.76, 0.75, 0.74, 0.77, 0.71, 0.78, 0.71, 0.75, 0.74, 0.78, 0.74, 0.74, 0.78, 0.77, 0.77, 0.74, 0.72, 0.76, 0.80, 0.77, 0.75, 0.73])
#k25000g500 = np.array([0.97, 0.97, 0.94, 0.95, 1.01, 0.96, 0.96, 0.97, 0.95, 1.01, 0.97, 1.00, 0.96, 0.97, 0.99, 0.94, 0.94, 1.02, 0.96, 0.94, 0.98, 1.00, 0.98, 0.99, 0.98, 0.93, 0.94, 1.00, 1.04, 0.95, 0.94, 0.97, 0.95, 0.98, 0.96, 0.98, 0.97, 1.00, 0.97, 0.95, 0.99, 0.99, 0.92, 1.00, 0.99, 1.00, 0.96, 0.98, 0.98, 1.00, 0.99, 0.97, 0.98, 0.94, 0.98, 0.97, 0.93, 1.02, 0.96, 0.93, 0.99, 0.99, 0.98, 0.96, 0.96, 0.96, 0.99, 0.97, 0.95, 0.99, 0.98, 0.98, 0.96, 1.01, 0.96, 0.95, 0.99, 0.97, 0.99, 0.97, 0.97, 1.00, 0.96, 0.95, 1.01, 0.96, 0.98, 0.94, 1.00, 0.95, 0.97, 0.96, 1.06, 0.95, 0.97, 1.00, 0.97, 0.98, 1.02, 1.01])
#k30000g500 = np.array([1.23, 1.25, 1.18, 1.19, 1.24, 1.25, 1.21, 1.21, 1.21, 1.21, 1.20, 1.22, 1.23, 1.25, 1.21, 1.21, 1.22, 1.17, 1.18, 1.23, 1.22, 1.23, 1.20, 1.22, 1.21, 1.19, 1.25, 1.28, 1.24, 1.24, 1.25, 1.24, 1.24, 1.27, 1.19, 1.35, 1.15, 1.25, 1.21, 1.21, 1.28, 1.23, 1.24, 1.33, 1.27, 1.25, 1.22, 1.21, 1.20, 1.22, 1.17, 1.24, 1.22, 1.20, 1.24, 1.22, 1.24, 1.18, 1.22, 1.23, 1.21, 1.23, 1.23, 1.19, 1.26, 1.21, 1.18, 1.22, 1.17, 1.26, 1.24, 1.22, 1.21, 1.18, 1.28, 1.29, 1.21, 1.19, 1.26, 1.21, 1.27, 1.23, 1.19, 1.24, 1.24, 1.24, 1.24, 1.25, 1.22, 1.23, 1.19, 1.21, 1.25, 1.25, 1.21, 1.22, 1.24, 1.21, 1.19, 1.21])
#k35000g500 = np.array([1.46, 1.53, 1.51, 1.49, 1.50, 1.53, 1.48, 1.49, 1.48, 1.49, 1.50, 1.53, 1.44, 1.46, 1.46, 1.50, 1.53, 1.51, 1.50, 1.49, 1.49, 1.54, 1.47, 1.56, 1.52, 1.47, 1.52, 1.52, 1.49, 1.46, 1.52, 1.51, 1.46, 1.51, 1.48, 1.55, 1.45, 1.54, 1.48, 1.49, 1.51, 1.53, 1.47, 1.52, 1.47, 1.50, 1.49, 1.50, 1.50, 1.48, 1.51, 1.51, 1.52, 1.48, 1.50, 1.54, 1.49, 1.49, 1.52, 1.50, 1.50, 1.47, 1.52, 1.52, 1.49, 1.51, 1.54, 1.58, 1.52, 1.45, 1.61, 1.53, 1.56, 1.52, 1.48, 1.48, 1.53, 1.59, 1.54, 1.52, 1.51, 1.51, 1.50, 1.48, 1.47, 1.50, 1.45, 1.52, 1.51, 1.52, 1.49, 1.50, 1.48, 1.52, 1.54, 1.50, 1.54, 1.49, 1.50, 1.57])
#k40000g500 = np.array([1.91, 1.93, 1.76, 1.76, 1.85, 1.79, 1.86, 1.84, 1.92, 1.81, 1.83, 1.81, 1.90, 1.84, 1.85, 1.82, 1.78, 1.84, 1.82, 1.86, 1.82, 1.86, 1.84, 1.88, 1.81, 1.80, 1.83, 1.83, 1.81, 1.82, 1.81, 1.83, 1.80, 1.79, 1.86, 1.81, 1.83, 1.86, 1.80, 1.86, 1.90, 1.82, 1.85, 1.78, 1.83, 1.79, 1.80, 1.82, 1.77, 1.85, 1.79, 1.85, 1.81, 1.82, 1.78, 1.83, 1.78, 1.82, 1.84, 1.88, 1.80, 1.88, 1.84, 1.82, 1.83, 1.81, 1.86, 1.75, 1.75, 1.85, 1.83, 1.77, 1.77, 1.78, 1.91, 1.88, 1.85, 1.80, 1.88, 1.82, 1.84, 1.85, 1.90, 1.83, 1.83, 1.81, 1.82, 1.85, 1.84, 1.81, 1.81, 1.86, 1.85, 1.86, 1.87, 1.79, 1.81, 1.79, 1.78, 1.83])
#k45000g500 = np.array([2.24, 2.25, 2.22, 2.22, 2.17, 2.18, 2.26, 2.24, 2.18, 2.21, 2.20, 2.18, 2.25, 2.21, 2.21, 2.24, 2.20, 2.16, 2.30, 2.19, 2.13, 2.20, 2.17, 2.17, 2.23, 2.19, 2.14, 2.19, 2.13, 2.23, 2.16, 2.15, 2.18, 2.22, 2.20, 2.17, 2.16, 2.25, 2.22, 2.20, 2.20, 2.19, 2.20, 2.25, 2.09, 2.22, 2.18, 2.23, 2.21, 2.23, 2.20, 2.16, 2.15, 2.21, 2.24, 2.21, 2.28, 2.16, 2.21, 2.25, 2.22, 2.20, 2.21, 2.17, 2.21, 2.20, 2.13, 2.17, 2.21, 2.13, 2.21, 2.19, 2.20, 2.20, 2.19, 2.29, 2.27, 2.14, 2.22, 2.21, 2.17, 2.29, 2.14, 2.24, 2.21, 2.14, 2.17, 2.29, 2.23, 2.31, 2.25, 2.25, 2.16, 2.17, 2.14, 2.21, 2.19, 2.14, 2.22, 2.12])
#k50000g500 = np.array([2.54, 2.70, 2.58, 2.66, 2.64, 2.59, 2.71, 2.61, 2.63, 2.67, 2.69, 2.69, 2.62, 2.61, 2.66, 2.65, 2.62, 2.68, 2.60, 2.65, 2.62, 2.64, 2.60, 2.62, 2.67, 2.64, 2.63, 2.62, 2.58, 2.64, 2.65, 2.62, 2.70, 2.70, 2.66, 2.62, 2.65, 2.69, 2.69, 2.66, 2.61, 2.62, 2.77, 2.60, 2.61, 2.59, 2.61, 2.66, 2.65, 2.59, 2.67, 2.59, 2.68, 2.65, 2.66, 2.63, 2.72, 2.58, 2.65, 2.67, 2.59, 2.66, 2.61, 2.63, 2.63, 2.64, 2.58, 2.66, 2.63, 2.60, 2.67, 2.71, 2.69, 2.58, 2.69, 2.62, 2.58, 2.66, 2.62, 2.72, 2.64, 2.73, 2.58, 2.67, 2.65, 2.68, 2.59, 2.70, 2.68, 2.65, 2.63, 2.63, 2.59, 2.63, 2.55, 2.66, 2.69, 2.66, 2.58, 2.62])
#  k5000g100 = np.array([0.28, 0.29, 0.29, 0.28, 0.29, 0.3, 0.3, 0.29, 0.3, 0.3, 0.27, 0.26, 0.29, 0.23, 0.27, 0.29, 0.29, 0.29, 0.29, 0.3, 0.3, 0.29, 0.3, 0.28, 0.3, 0.29, 0.29, 0.28, 0.29, 0.3, 0.28, 0.3, 0.29, 0.3, 0.3, 0.29, 0.3, 0.29, 0.29, 0.28, 0.29, 0.29, 0.29, 0.29, 0.3, 0.29, 0.3, 0.29, 0.29, 0.29])

#  k10000g100 = np.array([0.54, 0.48, 0.48, 0.48, 0.48, 0.48, 0.54, 0.44, 0.48, 0.49, 0.54, 0.49, 0.42, 0.48, 0.48, 0.49, 0.49, 0.48, 0.54, 0.54, 0.49, 0.53, 0.55, 0.49, 0.54, 0.54, 0.49, 0.48, 0.48, 0.53, 0.54, 0.55, 0.54, 0.49, 0.54, 0.49, 0.54, 0.48, 0.53, 0.48, 0.48, 0.54, 0.49, 0.49, 0.49, 0.56, 0.48, 0.48, 0.47, 0.48])

#  k15000g100 = np.array([0.81, 0.82, 0.82, 0.8, 0.8, 0.8, 0.79, 0.79, 0.8, 0.78, 0.8, 0.8, 0.81, 0.74, 0.81, 0.81, 0.8, 0.82, 0.78, 0.82, 0.78, 0.78, 0.79, 0.81, 0.79, 0.8, 0.75, 0.8, 0.82, 0.81, 0.74, 0.81, 0.81, 0.8, 0.79, 0.8, 0.8, 0.73, 0.82, 0.77, 0.81, 0.75, 0.81, 0.8, 0.82, 0.8, 0.74, 0.81, 0.79, 0.8])

#  k20000g100 = np.array([1.12, 1.13, 1.13, 1.13, 1.12, 1.12, 1.05, 1.14, 1.11, 1.11, 1.11, 1.08, 1.12, 1.14, 1.11, 1.12, 1.12, 1.1, 1.1, 1.13, 1.11, 1.13, 1.14, 1.11, 1.12, 1.12, 1.12, 1.12, 1.09, 1.12, 1.11, 1.11, 1.13, 1.12, 1.13, 1.11, 1.11, 1.14, 1.11, 1.12, 1.08, 1.07, 1.11, 1.1, 1.06, 1.11, 1.11, 1.05, 1.05, 1.12])

#  k25000g100 = np.array([1.49, 1.51, 1.49, 1.5, 1.45, 1.49, 1.47, 1.49, 1.47, 1.47, 1.48, 1.49, 1.49, 1.5, 1.48, 1.51, 1.45, 1.49, 1.49, 1.46, 1.51, 1.48, 1.49, 1.49, 1.51, 1.48, 1.49, 1.46, 1.5, 1.45, 1.5, 1.49, 1.47, 1.46, 1.46, 1.5, 1.44, 1.49, 1.48, 1.42, 1.47, 1.49, 1.5, 1.42, 1.49, 1.43, 1.51, 1.5, 1.48, 1.48])

#  k30000g100 = np.array([1.9, 1.95, 1.94, 1.92, 1.92, 1.92, 1.93, 1.92, 1.92, 1.9, 1.89, 1.93, 1.9, 1.95, 1.9, 1.92, 1.91, 1.96, 1.92, 1.85, 1.91, 1.87, 1.91, 1.93, 1.92, 1.93, 1.91, 1.91, 1.91, 1.93, 1.95, 1.86, 1.93, 1.9, 1.9, 1.91, 1.94, 1.92, 1.9, 1.91, 1.95, 1.9, 1.94, 1.96, 1.94, 1.82, 1.91, 1.91, 1.92, 1.91])

#  k35000g100 = np.array([2.43, 2.5, 2.42, 2.44, 2.43, 2.4, 2.4, 2.4, 2.37, 2.43, 2.44, 2.38, 2.44, 2.42, 2.45, 2.44, 2.4, 2.45, 2.45, 2.46, 2.37, 2.46, 2.48, 2.45, 2.4, 2.41, 2.43, 2.41, 2.41, 2.44, 2.46, 2.36, 2.45, 2.42, 2.41, 2.41, 2.37, 2.45, 2.42, 2.43, 2.35, 2.45, 2.44, 2.45, 2.34, 2.43, 2.42, 2.44, 2.44, 2.42])

#  k40000g100 = np.array([3.04, 3.02, 3.03, 3.05, 3.03, 3.03, 3.03, 3.04, 3.05, 3.03, 3.03, 3.05, 3.07, 3.05, 2.99, 3.17, 3, 3.04, 3.03, 2.98, 3.05, 3.02, 3.07, 3.05, 3.01, 3.06, 3, 2.99, 3.02, 3.04, 3.02, 3.03, 3.04, 3.09, 3, 3.03, 3.04, 3.04, 3.02, 3.02, 3.01, 3.05, 2.99, 2.97, 3.04, 3.03, 3.04, 3.03, 3.06, 2.97])

#  k45000g100 = np.array([3.7, 3.68, 3.72, 3.71, 3.68, 3.72, 3.64, 3.67, 3.67, 3.66, 3.7, 3.72, 3.69, 3.71, 3.62, 3.72, 3.69, 3.68, 3.71, 3.68, 3.68, 3.75, 3.7, 3.71, 3.67, 3.7, 3.65, 3.69, 3.69, 3.7, 3.68, 3.68, 3.69, 3.67, 3.72, 3.67, 3.63, 3.66, 3.71, 3.71, 3.69, 3.69, 3.71, 3.72, 3.69, 3.7, 3.64, 3.68, 3.67, 3.7])

#  k50000g100 = np.array([4.48, 4.43, 4.47, 4.44, 4.41, 4.41, 4.38, 4.42, 4.42, 4.41, 4.4, 4.42, 4.41, 4.42, 4.43, 4.37, 4.39, 4.43, 4.44, 4.39, 4.44, 4.46, 4.4, 4.44, 4.39, 4.45, 4.4, 4.34, 4.37, 4.46, 4.4, 4.41, 4.44, 4.4, 4.44, 4.44, 4.43, 4.39, 4.43, 4.39, 4.4, 4.45, 4.44, 4.37, 4.33, 4.4, 4.4, 4.43, 4.45, 4.4])

#  k5000g300 = np.array([0.31, 0.29, 0.28, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.29, 0.28, 0.29, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.3, 0.28, 0.29, 0.28, 0.3, 0.29, 0.28, 0.3, 0.28, 0.29, 0.27, 0.3, 0.28, 0.29, 0.3, 0.3, 0.29, 0.29, 0.27, 0.29, 0.28, 0.3, 0.3, 0.3, 0.3, 0.29, 0.3, 0.28, 0.3, 0.29, 0.3, 0.29, 0.29, 0.27, 0.3, 0.29, 0.3, 0.28, 0.3, 0.3, 0.29, 0.27, 0.29, 0.3, 0.29, 0.3, 0.29, 0.29, 0.3, 0.3, 0.28, 0.23, 0.3, 0.29, 0.29, 0.3, 0.3, 0.3, 0.29, 0.3, 0.29, 0.3, 0.3, 0.29, 0.3, 0.3, 0.3, 0.29, 0.29, 0.31, 0.29, 0.3])
#  k10000g300 = np.array([0.5, 0.5, 0.51, 0.51, 0.5, 0.5, 0.51, 0.5, 0.5, 0.51, 0.49, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.5, 0.5, 0.5, 0.5, 0.51, 0.51, 0.5, 0.49, 0.5, 0.49, 0.49, 0.51, 0.49, 0.5, 0.51, 0.49, 0.5, 0.48, 0.43, 0.51, 0.49, 0.49, 0.5, 0.49, 0.51, 0.51, 0.5, 0.51, 0.5, 0.48, 0.5, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.5, 0.5, 0.52, 0.51, 0.45, 0.51, 0.5, 0.5, 0.51, 0.5, 0.51, 0.51, 0.51, 0.49, 0.51, 0.5, 0.51, 0.51, 0.51, 0.5, 0.51, 0.51, 0.5, 0.51, 0.5, 0.49, 0.48, 0.5, 0.51, 0.51, 0.51, 0.5, 0.49, 0.51, 0.52, 0.51, 0.5, 0.5, 0.5])
#  k15000g300 = np.array([0.73, 0.73, 0.75, 0.67, 0.75, 0.74, 0.74, 0.68, 0.75, 0.75, 0.76, 0.75, 0.74, 0.74, 0.74, 0.74, 0.75, 0.75, 0.74, 0.75, 0.75, 0.73, 0.73, 0.74, 0.74, 0.74, 0.74, 0.74, 0.75, 0.74, 0.71, 0.73, 0.74, 0.75, 0.74, 0.74, 0.75, 0.74, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74, 0.75, 0.68, 0.75, 0.74, 0.74, 0.75, 0.74, 0.74, 0.75, 0.74, 0.7, 0.73, 0.73, 0.74, 0.74, 0.74, 0.75, 0.74, 0.75, 0.74, 0.73, 0.75, 0.74, 0.74, 0.74, 0.73, 0.74, 0.74, 0.75, 0.75, 0.74, 0.74, 0.75, 0.74, 0.74, 0.67, 0.74, 0.75, 0.75, 0.74, 0.74, 0.75, 0.74, 0.75, 0.73, 0.76, 0.75, 0.73, 0.75, 0.74, 0.74, 0.74, 0.74, 0.74, 0.74])
#  k20000g300 = np.array([1.15, 1.17, 1.17, 1.16, 1.14, 1.24, 1.15, 1.15, 1.15, 1.15, 1.14, 1.14, 1.16, 1.15, 1.25, 1.16, 1.15, 1.16, 1.16, 1.17, 1.15, 1.16, 1.15, 1.16, 1.15, 1.16, 1.16, 1.14, 1.17, 1.15, 1.16, 1.16, 1.15, 1.15, 1.15, 1.17, 1.15, 1.15, 1.15, 1.15, 1.17, 1.16, 1.15, 1.14, 1.16, 1.16, 1.14, 1.15, 1.14, 1.16, 1.15, 1.16, 1.14, 1.16, 1.16, 1.15, 1.13, 1.15, 1.15, 1.14, 1.15, 1.15, 1.1, 1.15, 1.17, 1.17, 1.16, 1.16, 1.15, 1.15, 1.15, 1.16, 1.15, 1.15, 1.16, 1.15, 1.16, 1.16, 1.17, 1.15, 1.15, 1.15, 1.15, 1.14, 1.17, 1.17, 1.15, 1.16, 1.13, 1.15, 1.16, 1.16, 1.15, 1.14, 1.16, 1.15, 1.15, 1.14, 1.14, 1.16])
#  k25000g300 = np.array([1.54, 1.53, 1.54, 1.52, 1.58, 1.52, 1.53, 1.53, 1.52, 1.52, 1.51, 1.54, 1.54, 1.52, 1.53, 1.53, 1.52, 1.51, 1.52, 1.45, 1.53, 1.52, 1.53, 1.51, 1.53, 1.53, 1.51, 1.52, 1.5, 1.53, 1.54, 1.52, 1.52, 1.54, 1.54, 1.53, 1.52, 1.55, 1.52, 1.52, 1.55, 1.52, 1.51, 1.52, 1.53, 1.52, 1.53, 1.52, 1.53, 1.52, 1.54, 1.52, 1.52, 1.52, 1.53, 1.51, 1.51, 1.45, 1.54, 1.54, 1.51, 1.53, 1.52, 1.55, 1.52, 1.51, 1.55, 1.51, 1.52, 1.53, 1.52, 1.51, 1.52, 1.52, 1.54, 1.53, 1.52, 1.52, 1.55, 1.51, 1.53, 1.54, 1.54, 1.54, 1.51, 1.51, 1.52, 1.55, 1.51, 1.54, 1.53, 1.51, 1.5, 1.54, 1.52, 1.55, 1.52, 1.52, 1.55, 1.54])
#  k30000g300 = np.array([2.12, 2.18, 2.18, 2.19, 2.23, 2.23, 2.22, 2.21, 2.22, 2.17, 2.18, 2.19, 2.19, 2.18, 2.19, 2.2, 2.2, 2.21, 2.2, 2.19, 2.2, 2.12, 2.18, 2.2, 2.22, 2.2, 2.22, 2.19, 2.21, 2.22, 2.21, 2.21, 2.22, 2.21, 2.11, 2.17, 2.2, 2.22, 2.2, 2.2, 2.21, 2.2, 2.19, 2.2, 2.21, 2.18, 2.2, 2.2, 2.19, 2.2, 2.2, 2.19, 2.21, 2.21, 2.22, 2.19, 2.23, 2.18, 2.19, 2.23, 2.22, 2.24, 2.19, 2.24, 2.21, 2.22, 2.19, 2.18, 2.19, 2.2, 2.19, 2.22, 2.2, 2.19, 2.21, 2.2, 2.21, 2.22, 2.19, 2.21, 2.18, 2.2, 2.22, 2.19, 2.21, 2.19, 2.18, 2.18, 2.21, 2.2, 2.2, 2.76, 2.5, 2.46, 2.33, 2.2, 2.22, 2.2, 2.2, 2.19])
#  k35000g300 = np.array([2.72, 2.75, 2.74, 2.74, 2.77, 2.74, 2.77, 2.75, 2.72, 2.74, 2.76, 2.76, 2.81, 2.77, 2.78, 2.76, 2.75, 2.74, 2.77, 2.76, 2.8, 2.76, 2.77, 2.75, 2.75, 2.79, 2.75, 2.78, 2.77, 2.74, 2.87, 2.75, 2.79, 2.77, 2.91, 2.77, 2.76, 2.81, 2.84, 2.78, 2.75, 2.76, 2.76, 2.74, 2.8, 2.76, 2.67, 2.77, 2.76, 2.75, 2.78, 2.77, 2.77, 2.77, 2.76, 2.76, 2.74, 2.78, 2.78, 2.74, 2.76, 2.75, 2.75, 2.83, 2.77, 2.77, 2.74, 2.76, 2.76, 2.76, 2.75, 2.83, 2.82, 2.78, 2.77, 2.79, 2.75, 2.79, 2.78, 2.77, 2.76, 2.78, 2.8, 2.78, 2.75, 2.79, 2.79, 2.77, 2.81, 2.79, 2.81, 2.81, 2.8, 2.83, 2.77, 2.8, 2.79, 2.78, 2.77, 2.81])
#  k40000g300 = np.array([4.66, 4.75, 4.71, 4.73, 4.68, 4.69, 4.7, 4.7, 4.69, 4.66, 4.73, 4.67, 4.73, 4.7, 4.65, 4.77, 4.65, 4.67, 4.66, 4.71, 4.64, 4.69, 4.67, 4.68, 4.68, 4.76, 4.71, 4.7, 4.69, 4.7, 4.71, 4.66, 4.73, 4.75, 4.72, 4.72, 4.69, 4.73, 4.73, 4.63, 4.69, 4.69, 4.64, 4.68, 4.69, 4.72, 4.68, 4.67, 4.68, 4.65, 4.66, 4.72, 4.7, 4.7, 4.66, 4.66, 4.66, 4.69, 4.69, 4.69, 4.75, 4.7, 4.72, 4.66, 4.67, 4.68, 4.69, 4.73, 4.69, 4.63, 4.7, 4.68, 4.7, 4.66, 4.66, 4.68, 4.69, 4.67, 4.64, 4.66, 4.63, 4.65, 4.89, 4.65, 4.79, 4.82, 4.83, 4.66, 4.84, 4.68, 4.83, 4.68, 4.62, 4.73, 4.72, 4.66, 4.69, 4.66, 4.66, 4.66])
#  k45000g300 = np.array([6.17, 6.33, 6.25, 6.31, 6.26, 6.25, 6.29, 6.31, 6.27, 6.3, 6.25, 6.3, 6.29, 6.34, 6.27, 6.29, 6.26, 6.24, 6.32, 6.25, 6.21, 6.3, 6.24, 6.17, 6.36, 6.27, 6.29, 6.24, 6.18, 6.21, 6.25, 6.22, 6.23, 6.26, 6.22, 6.27, 6.22, 6.28, 6.25, 6.27, 6.29, 6.27, 6.23, 6.24, 6.25, 6.28, 6.29, 6.26, 6.36, 6.25, 6.23, 6.21, 6.26, 6.3, 6.32, 6.23, 6.31, 6.22, 6.21, 6.26, 6.29, 6.29, 6.29, 6.31, 6.3, 6.21, 6.27, 6.29, 6.22, 6.3, 6.3, 6.25, 6.22, 6.23, 6.28, 6.23, 6.24, 6.21, 6.27, 6.3, 6.26, 6.3, 6.29, 6.29, 6.38, 6.26, 6.26, 6.23, 6.27, 6.26, 6.29, 6.27, 6.28, 6.23, 6.22, 6.23, 6.21, 6.24, 6.31, 6.24])
#  k50000g300 = np.array([7.54, 7.62, 7.54, 7.52, 7.53, 7.51, 7.53, 7.51, 7.56, 7.5, 7.54, 7.48, 7.51, 7.51, 7.47, 7.51, 7.48, 7.53, 7.54, 7.58, 7.51, 7.51, 7.53, 7.53, 7.48, 7.51, 7.52, 7.51, 7.55, 7.47, 7.51, 7.56, 7.53, 7.5, 7.58, 7.44, 7.5, 7.51, 7.48, 7.53, 7.61, 7.53, 7.51, 7.55, 7.51, 7.5, 7.53, 7.49, 7.54, 7.58, 7.48, 7.53, 7.53, 7.51, 7.54, 7.52, 7.59, 7.58, 7.56, 7.49, 7.52, 7.52, 7.5, 7.51, 7.5, 7.59, 7.75, 7.49, 7.5, 7.56, 7.71, 7.68, 7.64, 7.52, 7.72, 7.69, 7.64, 7.52, 7.61, 7.67, 7.68, 7.45, 7.54, 7.69, 7.62, 7.5, 7.84, 7.7, 7.53, 7.51, 7.62, 7.72, 7.51, 7.59, 7.53, 7.55, 7.7, 7.56, 7.51, 7.59])
#  k5000g100 = np.array([0.29, 0.22, 0.29, 0.29, 0.29, 0.27, 0.27, 0.29, 0.3, 0.3])
#  k10000g100 = np.array([0.6, 0.6, 0.6, 0.52, 0.6, 0.59, 0.55, 0.61, 0.6, 0.59])
#  k10000g100 = np.array([0.6, 0.6, 0.6, 0.58, 0.6, 0.6, 0.55, 0.6, 0.6, 0.6])
#  k15000g100 = np.array([1.20, 1.17, 1.12, 1.27, 1.26, 1.18, 1.17, 1.27, 1.25, 1.26])
#  k15000g100 = np.array([1.19, 1.17, 1.22, 1.26, 1.27, 1.17, 1.18, 1.27, 1.26, 1.27])
#  k20000g100 = np.array([1.8, 1.8, 1.79, 1.77, 1.83, 1.79, 1.78, 1.78, 1.79, 1.78])
#  k25000g200 = np.array([1.71, 1.72, 1.72, 1.71, 1.74, 1.72, 1.71, 1.7, 1.7, 1.72])
#  k30000g200 = np.array([3.23, 3.26, 3.2, 3.24, 3.21, 3.23, 3.25, 3.24, 3.24, 3.23])
#  k35000g200 = np.array([4.17, 4.13, 4.12, 4.16, 4.15, 4.11, 4.15, 4.08, 4.09, 4.12])
#  k40000g300 = np.array([4.77, 4.71, 4.69, 4.68, 4.72, 4.77, 4.74, 4.71, 4.75, 4.69])
#  k45000g300 = np.array([6.34, 6.27, 6.31, 6.26, 6.22, 6.2, 6.24, 6.22, 6.35, 6.25])
#  k50000g300 = np.array([7.53, 7.58, 7.55, 7.52, 7.52, 7.54, 7.56, 7.51, 7.57, 7.53])

labels = []
for k in range(10000, 150001, 10000):
    labels.append('{}K'.format(k//1000))

print(labels)

fig, axes = plt.subplots(nrows=1, ncols=1, figsize=(8, 2.5))

#  arr_arr = [k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300]
#  arr_arr = [k5000g300, k10000g300, k15000g300, k20000g300, k25000g300, k30000g300, k35000g300, k40000g300, k45000g300, k50000g300]
#  arr_arr = [k5000g100, k10000g100, k15000g100, k20000g100, k25000g100, k30000g100, k35000g100, k40000g100, k45000g100, k50000g100]
#  arr_arr = [k5000g500, k10000g500, k15000g500, k20000g500, k25000g500, k30000g500, k35000g500, k40000g500, k45000g500, k50000g500]
arr_arr = [k10000g500, k20000g500, k30000g500, k40000g500, k50000g500, k60000g500, k70000g500, k80000g500, k90000g500, k100000g500, k110000g500, k120000g500, k130000g500, k140000g500, k150000g500]

#  for arr in [k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300]:

#  axes[1].boxplot([k5000g100, k10000g100, k15000g100, k20000g100, k25000g200, k30000g200, k35000g200, k40000g300, k45000g300, k50000g300], whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0})
#  axes.boxplot(arr_arr, whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0}, boxprops={'linewidth': 0})
axes.boxplot(arr_arr, whis=[5,95], showfliers=False, labels=labels, medianprops={'linewidth':0})

arr_avg = [np.average(arr) for arr in arr_arr]

axes.plot(range(1, 16), arr_avg, '-k', linewidth='1', label='mean and stdev')

def MB(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x)

formatter = FuncFormatter(MB)
#  extraticks = [x[2], x[7]]

#  axes.set_ylim((0,3))
#  axes.set_ylim(bottom=-0.1)
#  ax.set_xlim((0, x[-1]))
#  ax.set_ylabel('Enclave Memory Footprint (MB)')
#  ax.set_xlabel('Number of rules')
#  ax.set_yscale("log")
#  ax.set_xticks(range(10000,55000, 5000))
#  ax.yaxis.set_major_formatter(formatter)
#  ax.legend(loc=2)
#  ax.set_axisbelow(True)
#  ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.set_ylabel('Running time (s)')
axes.set_xlabel('Number of rules $k$')
#  axes[0].tick_params(
    #  axis='x',          # changes apply to the x-axis
    #  which='both',      # both major and minor ticks are affected
    #  bottom='off',      # ticks along the bottom edge are off
    #  top='off',         # ticks along the top edge are off
    #  labelbottom='off')
#  plt.xticks(range(1, 10), labels, rotation='vertical')
#  axes[0].xticks(range(10), labels, rotation='vertical')
#  axes[0].grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');
axes.set_axisbelow(True)
axes.legend(loc=2)

#  axes[1].set_ylabel('variance in 10 run')
#  plt.setp(axes.get_xticklabels(), rotation=30, horizontalalignment='right')
fig.set_tight_layout(True)
#  plt.tight_layout()
pp = PdfPages(base_name + '.pdf')
pp.savefig(fig)
pp.close()


==> paper 2/figures/mem_vs_n_rules.py <==
#!/usr/bin/env python3

import os.path as path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

base_name = path.splitext(path.basename(__file__))[0]

x = []
y_trie = []
y_rules = []

dispatch = [y_trie, y_rules, x]

line_count = 0
with open(base_name + '.txt') as data_file:
    for line in data_file.readlines():
        num = int(line.split('\n')[0])
        select = line_count % 3;
        dispatch[select].append(num)
        line_count += 1

y_trie = [i // 1024 for i in y_trie]
y_rules = [i / 1024 / 1024 for i in y_rules]
y_enclave = [i + 40 for i in y_rules]

x_sampled = []
y_enclave_sampled = []

#  x_3000 = 0
last_y = 0

for n,y in zip(x, y_enclave):
    if y != last_y:
        y_enclave_sampled.append(y)
        x_sampled.append(n)
        #  if n < 3000:
            #  x_3000 = len(x_sampled) - 1
        last_y = y

fig, ax = plt.subplots(figsize=(3.3, 2.4))

x = x_sampled
y_enclave = y_enclave_sampled
#  y = np.vstack([y_trie, y_rules, y_enclave])
#  labels=['Trie structure', 'Rule storage', 'EPC']
#  ax.stackplot(x, y_trie, y_rules, y_enclave, labels=labels)

#  y = np.vstack([y_trie])
#  labels=['']
ax.stackplot(x[:], y_enclave[:], color='#A9A9A9')

ax.plot([x[0], x[-1]], [90, 90], '--k')

#  print(x_3000)
#  print(y_enclave)

#  ax.plot([x[x_3000], x[x_3000]], [0, y_enclave[x_3000]], '--k')
#  y_off = 1e
#  ax.annotate(s=str(x[2]),xy=(x[2], y_mpps[2]), xytext=(x[2], y_mpps[2] + y_off))
ax.annotate(s='EPC limit', xy=(x[len(x)//2], y_enclave[len(x)//2]), xytext=(x[len(x)//2], 93))

def MB(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x)

formatter = FuncFormatter(MB)
#  extraticks = [x[2], x[7]]

ax.set_ylim(bottom=0)
ax.set_xlim((0, x[-1]))
ax.set_ylabel('Enclave Memory Footprint (MB)')
ax.set_xlabel('Number of rules')
#  ax.set_yscale("log")
#  ax.set_xticks(list(ax.get_xticks()) + extraticks)
ax.yaxis.set_major_formatter(formatter)
#  ax.legend(loc=2)
#  ax.set_axisbelow(True)
ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');

plt.tight_layout()
pp = PdfPages(base_name + '.pdf')
pp.savefig(fig)
pp.close()


==> paper 2/figures/perf_vs_n_rules.py <==
#!/usr/bin/env python3

import os.path as path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

pdf_name = path.splitext(path.basename(__file__))[0]

x = [1, 100, 500, 1000, 1500, 2000, 2500, 3000, 3500, 4000, 4500, 5000, 5500, 6000, 6500, 7000, 7500, 8000, 8500, 9000, 9500, 10000]

y_gbps = [9918, 9286, 8767, 8596, 8515, 8485, 8344, 8321, 7705, 7436, 6709, 6510, 5588, 5486, 5109, 4462, 4091, 3873, 3715, 3591, 3467, 3376]

y_mpps = [14760204, 13819426, 13046434, 12792380, 12671857, 12626582, 12417741, 12383045, 11466674, 11065769, 9984946, 9688928, 8316495, 8163745, 7603623, 6640251, 6087892, 5764469, 5529393, 5345218, 5160013, 5024758]

x_new = [1, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000, 1500, 2000, 2500, 3000, 3500, 4000, 4500, 5000, 5500, 6000, 6500, 7000, 7500, 8000, 8500, 9000, 9500, 10000]

y_mpps_new = [ 14695894, 13679845, 13506069, 13240840, 13008898, 12882348, 12814351, 12733076, 12686340, 12604276, 12589103, 12511965, 12439302, 12219917, 11921271, 11641844, 11210118, 10414335, 9078702, 8585527, 7842610, 6987260, 6692459, 6245105, 5924572, 5643085, 5432388, 5217409, 5120846]

x = x_new
y_mpps = y_mpps_new

fig, ax = plt.subplots(figsize=(3.3, 2.3))
line, = ax.plot(x, y_mpps, '-', linewidth=1)

#  ax.plot([x[2], x[2]], [0, y_mpps[2]], '--k', linewidth=0.5)
ax.plot([x[15], x[15]], [0, y_mpps[15]], '--k')

x_off = 0
y_off = 1e6 *.5
#  ax.annotate(s=str(x[2]),xy=(x[2], y_mpps[2]), xytext=(x[2], y_mpps[2] + y_off))
#  ax.annotate(s='3000 rules',xy=(x[15], y_mpps[15]), xytext=(x[15] + x_off, y_mpps[15] + y_off), arrowprops={'arrowstyle': 'wedge'})
ax.annotate(s='3000 rules',xy=(x[15], y_mpps[15]), xytext=(x[15] + x_off, y_mpps[15] + y_off))

def mpps(x, pos):
    'The two args are the value and tick position'
    return '{}'.format(x/1000000)

formatter = FuncFormatter(mpps)

#  extraticks = [x[2], x[15]]

ax.set_ylim(bottom=0)
ax.set_xlim((0, 10000))
ax.set_ylabel('Throughput (Mpps)')
ax.set_xlabel('Number of rules')
#  ax.set_xticks(list(ax.get_xticks()) + extraticks)
ax.yaxis.set_major_formatter(formatter)
ax.set_axisbelow(True)
ax.grid(color='#AAAAAA', linestyle='--', linewidth=1, axis='y');

plt.tight_layout()
pp = PdfPages(pdf_name + '.pdf')
pp.savefig(fig)
pp.close()

